Quantifying the informativity of emission lines to infer physical conditions in giant molecular clouds. I. Application to model predictions

Observations of ionic, atomic, or molecular lines are performed to improve our understanding of the interstellar medium (ISM). However, the potential of a line to constrain the physical conditions of the ISM is difficult to assess quantitatively, because of the complexity of the ISM physics. The situation is even more complex when trying to assess which combinations of lines are the most useful. Therefore, observation campaigns usually try to observe as many lines as possible for as much time as possible. We search for a quantitative statistical criterion to evaluate the constraining power of a (or combination of) tracer(s) with respect to physical conditions in order to improve our understanding of the statistical relationships between ISM tracers and physical conditions and helps observers to motivate their observation proposals. The best tracers are obtained by comparing the mutual information between a physical parameter and different sets of lines. We apply this method to simulations of radio molecular lines emitted by a photodissociation region similar to the Horsehead Nebula that would be observed at the IRAM 30m telescope. We search for the best lines to constrain the visual extinction $A_v^{tot}$ or the far UV illumination $G_0$. The most informative lines change with the physical regime (e.g., cloud extinction). Short integration time of the CO isotopologue $J=1-0$ lines already yields much information on the total column density most regimes. The best set of lines to constrain the visual extinction does not necessarily combine the most informative individual lines. Precise constraints on $G_0$ are more difficult to achieve with molecular lines. They require spectral lines emitted at the cloud surface (e.g., [CII] and [CI] lines). This approach allows one to better explore the knowledge provided by ISM codes, and to guide future observation campaigns.

==> img/bias/1d_example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "sys.path.insert(0, os.path.join(\"..\", \"..\", \"..\", \"estimators\"))\n",
    "\n",
    "from entropy_estimators import mi\n",
    "\n",
    "plt.rc(\"text\", usetex=True)\n",
    "np.random.seed(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "rms = 1e-1\n",
    "def func(t):\n",
    "    return np.sin(5*2*np.pi*t) + np.random.normal(0, rms, size=t.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "N1, N2 = 20, 100\n",
    "\n",
    "x1 = np.random.rand(N1)\n",
    "x2 = np.random.rand(N2)\n",
    "\n",
    "y1 = func(x1)\n",
    "y2 = func(x2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "mi1 = mi(x1.reshape(-1, 1), y1.reshape(-1, 1))\n",
    "mi2 = mi(x2.reshape(-1, 1), y2.reshape(-1, 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.49\n"
     ]
    }
   ],
   "source": [
    "N_high = 100_000\n",
    "\n",
    "x_high = np.random.rand(N_high)\n",
    "y_high = func(x_high)\n",
    "\n",
    "mi_true = mi(x_high.reshape(-1, 1), y_high.reshape(-1, 1))\n",
    "print(f\"{mi_true:.2f}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 768x720 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "epsx = 0.05\n",
    "epsy = 3*rms\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(0.8*6.4, 4.8), dpi=150)\n",
    "\n",
    "#\n",
    "\n",
    "# label=f\"$\\\\widehat{{I}}_{{{N1}}}(X, Y) \\\\approx 0$ bits\"\n",
    "ax1.scatter(x1, y1, color=\"black\")\n",
    "ax1.set_ylabel(\"$Y$\")\n",
    "ax1.set_xlim([0-epsx, 1+epsx])\n",
    "ax1.set_ylim([-1-epsy, 1+epsy])\n",
    "\n",
    "#\n",
    "\n",
    "# label=f\"$\\\\widehat{{I}}_{{\\\\infty}}(X, Y) \\\\approx {mi_true:.2f}$ bits\"\n",
    "ax2.scatter(x2, y2, color=\"black\")\n",
    "ax2.set_xlabel(\"$X$\")\n",
    "ax2.set_ylabel(\"$Y$\")\n",
    "ax2.set_xlim([0-epsx, 1+epsx])\n",
    "ax2.set_ylim([-1-epsy, 1+epsy])\n",
    "\n",
    "#\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"1d_example.png\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/bias/bias.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from tqdm import tqdm\n",
    "from scipy.special import erf\n",
    "\n",
    "sys.path.insert(0, os.path.join(\"..\", \"..\", \"..\", \"estimators\"))\n",
    "\n",
    "from entropy_estimators import mi\n",
    "\n",
    "plt.rc(\"text\", usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_list = [200, 500, 1_000, 2_000]\n",
    "n_iter = 2_000\n",
    "\n",
    "n_high = 100_000\n",
    "\n",
    "rho = 0.8\n",
    "mu = np.zeros(2)\n",
    "sigma = np.array([[1, rho], [rho, 1]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gauss_cdf(x, mu, sigma):\n",
    "    return 0.5 * (1 + erf((x-mu)/(np.sqrt(2)*sigma)))\n",
    "\n",
    "def uniform_reparam(x, mus=0., sigmas=1.):\n",
    "    if isinstance(mus, (int, float)):\n",
    "        mus = [mus] * x.shape[1]\n",
    "    if isinstance(sigmas, (int, float)):\n",
    "        sigmas = [sigmas] * x.shape[1]\n",
    "    \n",
    "    y = x.copy()\n",
    "    for k in range(y.shape[1]):\n",
    "        y[:, k] = gauss_cdf(y[:, k], mus[k], sigmas[k])\n",
    "    \n",
    "    return y\n",
    "\n",
    "def exp_invcdf(u, lamda):\n",
    "    # CDF: u = 1 - np.exp(-lamda*x)\n",
    "    return - np.log(1-u) / lamda"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "distrib_dict = {\n",
    "    \"normal\": lambda sz: np.random.multivariate_normal(mu, sigma, size=sz),\n",
    "    \"uniform\": lambda sz: uniform_reparam(np.random.multivariate_normal(mu, sigma, size=sz)),\n",
    "    \"exponential\": lambda sz: exp_invcdf(\n",
    "        uniform_reparam(np.random.multivariate_normal(mu, sigma, size=sz)), 1\n",
    "    ),\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "normal\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 2000/2000 [00:01<00:00, 1284.96it/s]\n",
      "100%|██████████| 2000/2000 [00:03<00:00, 646.30it/s]\n",
      "100%|██████████| 2000/2000 [00:06<00:00, 312.57it/s]\n",
      "100%|██████████| 2000/2000 [00:12<00:00, 165.15it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "uniform\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 2000/2000 [00:01<00:00, 1249.43it/s]\n",
      "100%|██████████| 2000/2000 [00:03<00:00, 629.18it/s]\n",
      "100%|██████████| 2000/2000 [00:05<00:00, 333.38it/s]\n",
      "100%|██████████| 2000/2000 [00:12<00:00, 160.78it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "exponential\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 2000/2000 [00:02<00:00, 931.38it/s] \n",
      "100%|██████████| 2000/2000 [00:03<00:00, 599.94it/s]\n",
      "100%|██████████| 2000/2000 [00:06<00:00, 313.71it/s]\n",
      "100%|██████████| 2000/2000 [00:12<00:00, 165.08it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "mi_mean_dict = {dist: [] for dist in distrib_dict}\n",
    "mi_true_dict = {dist: None for dist in distrib_dict}\n",
    "for dist in mi_mean_dict:\n",
    "    print(dist)\n",
    "\n",
    "    data = distrib_dict[dist](n_high)\n",
    "    mi_true_dict[dist] = mi(data[:, 0], data[:, 1])\n",
    "\n",
    "    for n in n_list:\n",
    "\n",
    "        mis = []\n",
    "        for _ in tqdm(range(n_iter)):\n",
    "        \n",
    "            data = distrib_dict[dist](n)\n",
    "            mis.append(\n",
    "                mi(data[:, 0], data[:, 1])\n",
    "            )\n",
    "\n",
    "        mi_mean_dict[dist].append(np.mean(mis))\n",
    "    print()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 960x720 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=150)\n",
    "\n",
    "for dist, means in mi_mean_dict.items():\n",
    "    Nis = np.array(n_list)\n",
    "\n",
    "    lines = plt.plot(Nis, means, linestyle=\"none\", marker=\"s\", label=dist.capitalize())\n",
    "    \n",
    "    linecolor = lines[0].get_color()\n",
    "    plt.axhline(mi_true_dict[dist], color=linecolor)\n",
    "\n",
    "plt.legend(loc=\"upper left\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/entropy-def-illustration/entropy_visual.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# visual entropy definition\n",
    "\n",
    "TODO: correct and finish"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.4\n",
      "0.39999999999999997\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.lines as mlines\n",
    "import matplotlib.patches as mpatches\n",
    "import matplotlib.path as mpath\n",
    "from matplotlib.cm import get_cmap\n",
    "from scipy.stats import multivariate_normal\n",
    "\n",
    "cmap = get_cmap('Blues_r')\n",
    "color = cmap(0.2)\n",
    "\n",
    "\n",
    "\n",
    "a1 = 0.8 # rectangle axis 1\n",
    "b1 = 0.5  # rectangle axis 2\n",
    "\n",
    "a2 = a1 / np.pi # ellipse half long axis\n",
    "b2 = b1 * 1 # ellipse half short axis\n",
    "\n",
    "\n",
    "def vol_rect(a, b):\n",
    "    return a * b\n",
    "\n",
    "def vol_ell(a, b):\n",
    "    return np.pi * a * b\n",
    "\n",
    "print(vol_rect(a1, b1))\n",
    "print(vol_ell(a2, b2))\n",
    "\n",
    "artists = [\n",
    "    mpatches.Rectangle((0.5 - a1/2, 0.5 - b1/2), a1, b1, ec=\"none\", color=color),\n",
    "    mpatches.Ellipse((0.5, 0.5), a2*2, b2*2, angle=-60, color=color),\n",
    "]\n",
    "\n",
    "names = [\"rect1.PNG\", \"ellipse1.PNG\"]\n",
    "\n",
    "for i, (artist, name) in enumerate(zip(artists, names)):\n",
    "    fig, ax = plt.subplots(1, 1, figsize=(6, 6))\n",
    "    ax.add_artist(artist)\n",
    "    ax.set_axis_off()\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(name, bbox_inches=\"tight\")\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(6, 6))\n",
    "ax.add_artist(mpatches.Rectangle((0.5 - a1/2, 0.5), a1, b1 / 2, ec=\"none\", color=color))\n",
    "ax.set_axis_off()\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"rect2.PNG\", bbox_inches=\"tight\")\n",
    "plt.show()\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(6, 6))\n",
    "ax.add_artist(mpatches.Ellipse((0.5, 0.5), a2*2, b2*2, angle=-60, color=color))\n",
    "ax.add_artist(mpatches.Rectangle((0, 0), 1, 0.5, ec=\"none\", color=\"white\"))\n",
    "ax.set_axis_off()\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ellipse2.PNG\", bbox_inches=\"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(50, 50)"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# define normalized 2D gaussian\n",
    "x = np.linspace(0, 1)\n",
    "y = np.linspace(0, 1)\n",
    "XX, YY = np.meshgrid(x, y)\n",
    "\n",
    "XX.shape\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(2500, 2)"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "XXX = np.hstack((XX.reshape((-1, 1)), YY.reshape((-1, 1))))\n",
    "XXX.shape\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAGoCAYAAAATsnHAAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8rg+JYAAAACXBIWXMAAAsTAAALEwEAmpwYAABmy0lEQVR4nO2965bruK6kC1LOWdX9/s/aZ9VMSzo/JJAgBF50tWxHjDFH2rJudu2tbwUQJN04jgRBEARBd5N/9Q1AEARBkCUACoIgCLqlACgIgiDolgKgIAiCoFsKgIIgCIJuqUfpw/89CRE/CIIg6FT9+yBnbYeDgiAIgm4pAAqCIAi6pQAoCIIg6JYCoCAIgqBbqhiSgCAIgt5Xw0FT2XlnZhhOFwAFQRD0IToKSKXzXgkrAAqCIOgNdRaM1lz3bFgBUBAEQW+kV4HJEt/LWaACoCAIgm6sOwEpp7NABUBBEATdTO8AJUvDOB4KKQAKgiDoBnpXKGkdCSkACoIg6EX6FChpHQUpAAqCIOhCfSqUtI6AFGaSgCAIukDDOH4NnFh7vy8cFARB0In6NigdKTgoCIKgE/SNjsnSnt8ADgqCIOhAAUrHCYCCIAjaKUCprK2BCQAKgiBoo14Gpq2Xfc2k5JsFQEEQBK3UZWA6+jLW+W4MLQAKgiCoUaeD6RWGbKRLILWlzAdAQRAEVXQamO7SuuL7uJmbAqAgCIIyOgVMd4GSpZuBCoCCIAhS+jowaZ0EqrVlPgAKgiBo1uFgeicoWbqoP5UTZpKAIAiig+E00vvDifXC7wEHBUHQ1+pwKEGHCoCCIOjrdBiYToDScMA5/dFluReV+gAoCIK+RncD0xEwqp33cFhdKAAKgqCv0CFw2nmKs4DUcs3doHqBiwKgIAj6aL0aTK+AkqXDQHWhACgIgj5Wu+G08fC7QMnSLlBd7KIAKAiCPk6vANOdoWRpGO8PKQAKgqCP0i443QBMY+Um3IF02AypiwRAQRD0EboSTHugVAPQ2uP3AuvOkAKgIAh6a20G00VQ2gukNec/0l3dQQAUBEFvqbuC6WwgtV57Dazu6qIAKAiC3kpXgOmdoJTTSON5juqioAQABUHQ2+hsOK0B0+5eUsPhKxegXV5jBaTu6KIAKAiCbq+7gGkrlDbfvjpuC7BOdVInC4CCIOjW2gSng8t5a8B01urw1rlbgdUKqbu5KAAKgqBb6g6uqRVMZ0Kp5botoLqDk1qzmi4RAAVB0A11pmuqgenuULI0ju8DqTUCoCAIuo3OAtNRbmnt7e2B2Np+UyukarpTmQ+AgiDoFloNpwPAdCSUjnZU8nzNvaaDIHUXAVAQBL1UdwRTyy1dWeJb1WuqQOpVZb61/SciAAqCoBfqaDidDaYjoMTfecsDuxVUn+KkACgIgi7X1a6pBKYjobTme+X2bQFXC6g+AVIAFARBl+ourql0Gy23eMhKvZXz1mC1FULvkuYDoCAIukR3cU17wHQWlGrXK4GqBKl3d1EAFARBp+tK13Q0mK6GUu4etvSs7qKt9w5AQRB0mu4MprtDSasEqcudEpZ8hyDonbXqIX8RmN4NSlpHOqmr+lB77heAgiDoUB3pms4G0xFQ2nKOPQ/tHKRyLuqd+1AAFARBh+iqct5eMG2F0pEOa89YKD7+nXtSrQKgIAjarSvKea8A09llvz2gsiD1zm7JEgAFQdAuHQWnteW8M8DUsu8ZE8DudVR31d7vA0BBELRZZ8Op1TWdCaYjTVRtAti1oGot9R3qrC5kKAAFQdBqvaqk1+KaWu8tt99Rs5e3zJeX229Pj+mTynwAFARBq/QK13QUmLZAafPCvuq4tbM9vHsQ4oh7B6AgCGrSHcC0tZRn7bN2nNRelcp7e1zPVpDlxkDdZbFCIgAKgqAGNcPpRo7pCCi1Lv9uqTQI1gKSte12LuriWwGgIAgq6ko4nQGmNVDaA6TSuSxYtULqHXUUVAEoCIJMHQGm6TzWIevLeXvBZIKqcPO1ZTxK0mUyvo4GVQukbueiLhQABUHQQme5pjuAKQelPUDKnasFVJ/spPYKgIIgKNG7wKkEpha3VATSFliZSbzprwWqGqTS81zjoooBicbLH3mfABQEQUFXwekqMDVD6Qj3pM+RlOmmvxIANUitcVE1gL2rGwOgIAi6jWu6DEzF77GOVlkwjLRwHcO4DlL6vr6tFwVAQdCXay+crgRT6RxboHTGchsJRBogdYTWgmv1OlAvKO8RAVAQ9NVqekC/qJyXA1PJLdWglJ1Jwtxal/U4XjidCqRKCwdeGZa40wBdFgAFQV+oV7imI8FUdEuV69S++Tjv71omYZ3/6j1bIJW//s16Ri9yT0QAFAR9na6A05Zy3lowldxSC5TGyu9Q+1wCTO7JW2uQanVRe3Ur2K0UAAVBX6K7gkl+ljs+C6YVUCoBp+WnWY5Vsp2WdFV7nNRZskC4t7x3VngDgIKgL9Bd4bTGNbWAqQVKW3MR+jh+JpdAVYPUGYGJQ1nxYpgCUBD04boaTmt7TUeDSUPJuvzWWSOSiPh8jhKoWiAVN8Uy3+36UAWdGX0HoCDog7UnpXelazoaTEtImreyuKaUVQqT5wn9IwNUVsAiN47pDBe1Rtlr3wCQABQEfaBe6ZrOANNaKLWmDEvS+2tgLQbdjjakpFm6erCtvtTRQYyzvwsABUEfpru5pqPB1Aql1nWmSkqrcvFgftCXIHWVPnl2CQAKgj5EZ7umPeW8rWCy3FIOSi1rS5W2SzlVvpPb+Fo1SOVKfeIkh5fR5OVauHXn8h4RAAVBH6F3ck1mZPwgMJXuc410X0mfy7kypBbno9c/89+tvEcEQEHQ2+tKOL0STC1Qsn6K2oBbS6F/lHNQYxlSJRe1tQ91NBDuOLWRFgAFQW+sM+G01TVZwFiU8zJgsvpLgzpH7hr6+OTeza22nDqPhpXTEGp0UndwUU1qKg1e800AKAh6Qx3db9ozrqnFNbX0mXKOyQJTCUq5X8b6zawHLe/Fn+jxTWlaLw+p5l6Uodbd5f2X+k9nTaN0tgAoCHoz3bGkd4Rr2gMmeWfV30dYmdy+3rkiqGqQurv2hCOuTA0CUBD0RrqqpHeoa9oIphKUikBqMZe5fQS4+EFsgUpD6ix9cIK8SQAUBL2JjoTTka7pbDBVobSA6eKWs1o4CUEjHWZY00O6YnaIw8t7N3NPRAAUBN1eV5X09pbzcn2mNWDSUBKnykKpZYCuJUfO/H28o0CjHKS0i8qV+Y5yWUeC4R3SeywACoJurE9wTVvAVILSmu+VE8MkvBdQCe4nA6l30ju7JyIACoJuq6vhtCsEUSjnWWCqlfGGeJHF91m7pLwWOx5+rc/JzioHKe2ijhafsnTq1vLe8rgdN/YCAVAQdEOdBaezXFOpz3QEmHR/yvoOcVsZHBJO8ngJqxqk9PlkmW+rcm5nq3N5d/dEBEBB0O20FU6Xl/Qay3nNpbyCW7L6ZPI8Wm2zR0wPXT3vnuwl5SA1Uv65bsXNS9B8N1dzpQAoCLqRmsbwmMfp3Y4p6a11TbVyXguYLLdkhSfkedYqnS0iLZfpwEOx3DfuiJxvBNOh5b0buyciAAqCbqEr+k1XuKa9YCpBSd9x82waSnoQbrJ201iBlFDJRWlJ99TywN/LhHcZMFwTAAVBL9ZRcNpa0tvqmtaCyeovHTX2qUmZQbg5SJlaQ6VVt5aWG1klmH26eyICoCDopbqy37TWNVnR8Vw5LxeA0GDaGzG3vntN4eEsbFNLKm9v6GHVvTXv3+C+DiLoq+FEBEBB0Mt0Rr9paxCi5pokmPgY7Zo0mMI1Cg7L3D9+scX3XbtsuzUY108fNEfH186x51RPK26nzBt1/PzZq93THQRAQdALdBWcWl1TacDtmnKeBhOfs6knlVy3/P1alBuMO4x1SBG5y+fBO+N6754QBKAg6GJtgdOZJb2WXpMu54Vjd4BpLZQ2ZiKIKIVVCD1Mb0xIyWsyOGRQ4ohFB/lcre7s28p7RAAUBF2qo+GkT5eDk559fG2vqVbOs8Akr7U2LLF8vbK0N0e/p9fqd3JjEVLxetFF7VlKY81sE0eW9/YsqXEXAVAQdIHOCEO09ptagxClhF6La2oCU8YtSegRpUCS34bvsfq/8FMixVcMqwKkSi4q3NCeKYWMz44wLJ/mnogAKAg6XXeDU25c01bX1LTf/B3XTHtkfR95v0SUBUXykJ331bOPtzkpAx6NgMkGJJJTrSvvfZN7IgKgIOhUHVHSm3Yrw+ko16R7TVYIItdnqjmmLXPxsXrjd+ymxtJSlYSeCZ0DVE/TLftP1vFbHMwnuiciAAqCTtOZ/aYzXVOunKed0Jp+lN5Pfn0NJQ2j/Lgn+4OOXPtYJ9lbaijdsXIPcg2KRf/JLfddA7Z43vo9Gje3+jqvFgAFQSfoFXBqDUK0uKZSOa/mrJrHR4nfgaG0ZvHBYVw+UL2bzlWClPyN9s0+bku7I71fqT/VGo5Iz59+8M7jnrQAKAg6WGvhdElJr8E11aBTdFYNYKpBSX5nq6Sn1RkP3WF0VUjNDajkgb91ifZcQq91yqLa2k819/SppT0WAAVBB2lLGKIVTntLerWEXqmHZO1TK/nlelH9OBaB1PIThmPUj9k5NwO5DCmtPRFyooKzaSjv7b2G1hb3dFc4EQFQEHSIjg5DrOk3ZV3TfN3WhF6pnLcGXnof6ZT4TiwgWa7JKvHxw71T8XE+vnN1JyWvfUjE29nQaSnv5cIRV7mnOwuAgqCdemW/aSucdrmmwudEeTBpKIX34rsPg/kLJvKeIRe3SVj1NNYhNdaXa9+ypLt39fJeazgi7P+l7okIgIKgXboCTnv7TbWS3low8bVy++gyXi9cnoaSBNJQCESkP8D0UGVQTeed/nZzjLwEqVY5N/Wp2B15R0RueqjXTlMq76X7TX9PcU9vDiciAAqCNussOB3db9JgCsdtgFMLmGQZbxxTKFlAaurdSfFzNYAq9pH6cZzGRyW/2TmTpkqAlW6TJe/hEvf0AQKgIGiDjkzqHdJvOtk1tYJJuyXplCwg5XpQGjIsJ8p0A43kydEwpJCS5+syvaGjxQ5rAla8nnepa7OW4tjrnj6xtMcCoCBohW7Zb8q4Jr62dC45+AzDMWDSbklDSZf6Mj8ZPcfRfMZ2czy8BKl+jPudoZbTXumePlkAFAQ16tX9JgmmcO6xPQix1jWxY2sFkwThQGNy7xFcqWrjnbST4l5SCVJHyuo/TdvT/pSlXDiCz2vtU5tz75vcExEABUFNelW/Keua5mvKkp52TS1wGoYyuIZxbAaTdEtpmS++JorlR/1dWfIB2qv9OueKkKpqpOoD3FEEUKtkeS85TGclDmTDp/adpAAoCKrodnASbkvCSSfsavAJ4BrGItT6oQ6mFigtvmP29xSwUh/1VIYUDY68j2U+meYjWgYotJoWBWzYpzQx7FHuyb659vt6BwFQEFTQXjiNagcNHev8Gk5rU3otJT3pjEp9KHZNz3EogkmW8CwoMYyG/MyvwdwMROT5qa5+H09lSLVoGDOgKh2u4uWL+HnmmPhyPRhKX+cb3BMRAAVBWV0NpzX9pjUpPXY9+rNhyDsqXc57Dm1gykFJ/1Sl3lPnHPXDuICVn++7BKnpIDePkWp/iuce+EUAyf1EeS/nniRwWpJ7+j7qN1H++N3cExEABUGminDaWNKTr1vhVOo3rS3ptbqm3xlGspzXD+MCTJZbGii6JKvM1yLuO7HLCa7LuyqkqnLl8AJReXxTbeyTvI51/tpxtcljiT4/GCEFQEGQ0KuSetpdtfSbWkp6GkDaNekQBP+T5bznYINJQokodUr8+fS6/JNKdW66X+fioNtQ+ptH3B4V1NOgyc4Q4ezP9Nin1mh5S+9JX+dbBUBB0Kw7hCG2lvT6jGvSny2i46KcZ/WZ0m1LMNWgxN+3z/SeuoUdcEVI7ZHsOxVnGq/0l8ruxm12T9Z+3xYr1wKgIIjOh1MpDLGmpMfXKJX0Sq5JH8PlvOcMKtln6sO2PJg0lCwg8UtzGqKZZOHB64lKkBqGMQYoVihxM6XPcjNYUBo9b3FP1qSwa91TVR8MJyIACoJuE4ZogZNV0iuFHbRrYjelXdNzHJIAxHNoA5OGkvxdktki5pfP+cXyueniD1uAFNEcvhhjH+phTQ0knYt47RMXpfdLj9eDc2vS7kl+T+sUh0xp9OECoKCv1qvhpEt6vE8TnNT4Je2OuJckt8sxTdI1yT7TcxxNMD0NtyShJOfhIyJ6DsvfRj6AH+KJ+xzH+TPXBKnkvIstdbmURomTqYUjcvPusbxbwmXannFn1vW+vLTHAqCgr9Xd4JQb35QeV+kpCUfFpT7pmmQIgl2T7DMxhLRjeg5DAiW+bwml55ACisjuPXHfSQPs4d28Sm4eUkR2ma8fR9NJdaklmf5kY+DLvlTT0hp0vHuq6gvgRARAQV+qtTHy6Ri5y3o4yX1KYYhaSU+6oxK0OKFXc02ynNcPw6KUx/vxeeTCgxJKElxacbVbR0M/BjDIkMRzGKuQ4pIel/lqM0OweD9dxouv0+25cIR0T5Yuc09fIgAK+jodCSd5qjVwOqLfVC3pGQk97ZpkOe85jose0++QgomhxN9Fl/is30v/FtMCgjasapAq/CcK4glj45RC/NdI1BXKe+yecvPyJQNzN7inxNzBPZkCoKCv0hkDcHNg4m0MGj5+bb9JR8iTlF4hCKETejzYltN5spwnXZTlmKRb0lAKr3NUEuq8o3k4U+gphffDmEAq9yC2NrND4gljo2NyyUESNlZ5T4Yjkmtu6D3F65SBcWQw4pPgRARAQV+iq2PkW8IQuSmJdElPD661XBP/ewpISRA9hyH0mQKwMmD67ZdhCAmlVkB1fnJEJUhJTY7MUZc5X7ZspiCly3syvafn15PnLrknPl/JPVn3uCZWviUY8WkCoKCP1x3DEHtLerkghOWadDlP9pnYRelS3m+fuqUalGo/cdi3AqkcjEriZ7YFLF3eS9xTzlU1uCd9pZx7Svcpl/bSOPzy+G8q7bEAKOijdQc4beo3iWBDqaQngxA6oSddk1XO42Tebz9UwRTeKyA9x/Q9y3xW8j4FSPXDSI8uPbgfRvKd/fDtNHhU/2l6w9vSst9idnK1vbYmFLsnPaXREaW9tfpEOBEBUNAH6zZwypT0av0mDaFcSa/Ua9KuSZfzfvuxGUzswuRvoGeM0P/LX09l9Mv7ZyDlnQv9rp8MlIiW60RN25b9J6u8l2wg21XJzyz3VJtwFqW9YwRAQR+pI+EkT1WCkwRYC5ysMUwmhColPSuhJ10Sp/N0Oe93WPaYGFYaShpIub5TmIl8fsrqqYw674qQkmW+uQWVyIqVJ3PsKUhNl4lwkBFydknyuFb3xCfIuaea4J7aBEBBH6cr4SRdE/+VcLIG37aEIaRDqpX0nkPqmjih1w9Dtpz3HObS3wyjpAelwKTLe0SUrIarFyH03k2DaZONLvzQJUh1jswynyVnQGjaLi7plvvK/ROoGJfMuqcCYGruqVw2NDbWyowfLAAK+ii9Ck4BUAU49bk58woOaZHe02Aal0EI7Zpy5Tz5vgYmuc7T4ncQ273nsU0uWWwwAEsAyYKULPMRxbKflJxFYnI7vD1f3mMQMbS0e9KuqsUNbXVPUlX39Nn8qQqAgj5GZ8LpjKTemn5TrqTH7km6Ju41PYchW877neEj30soEaVgYjhav0/yuwTo8Ib5rZ+ApVN6fE0dguCHfW6JDO9cWsYjl5T3ZHovKeO5vHvS21vd05pY+aoxT1VAfj69ACjoI3TG7BClfhN/npT05muV4GQtkcEPf8tNtZT0aq7pOYwLMPWDcFKqvGdBiUuT5s87b3fOxeXXh2m+vGF2QPyeo+a5OHkKpHmbckyeIqwmGLkkvScH5zpxrlzvydpe09ZYefweFThVr//5cCICoKAP0N3h1ByGsPpNQ5rSs+LjutckXdNvv+wztYJJQmkcx6QHZanz8zLsGUhtUQhXuBlGmfLetI8L7onBFcp1IgRBtCz5rXFPLbHyNZPBIrWXFwAFvbVuASexfwucav0mq6SXc00SVJNTiiGI3z7tOzGYnmOEVj9Et1WCUq16SsRTFeUhRUPsH5WCEDqabpXNGEZEsbxXdU+i96ShZbmqWqy8VNoL+zWU9pYHlT/+FvdEBEBBb6yr4ST3WZvUs+bT4/KdBSw5XkkGIXR8XPaaJIyefdpnevZjE5gYSvxdI6Dyv3Uot80lvBykiMjsQ1l6eLfoP+nyHhGF8p4EFrun6TgFImfPGtEUjHD7S3vLfev7WOf+FgFQ0FvqKDjJ01hwaomRhwrfuEzqydCDVb6zAhISTrkghHZNMgShXZMOSGgwPYdhAaW4MOHyd1o8I8M+jh6dz0KK/OR2OBQxjpS4Beth3XkXyntSXN6T7imcQzklPkA6Kms2iWm3ejBC/wZbZ4xAaa8uAAp6O+2B09FjnNg1EVETnKx+k54VwkrpySCEldDLuSbZdyqBiaGkgcQhCf4tkj6LXjSQRqJ+yEKKz6ePkyo5Cu9dUt6zym6We/Ju6WpWuyeK7skq28V98u6pCqeKvs09EQFQ0JtpLZxqJT35eiucuN+US+rlZhyv9Zv4Nc8AYZX0ZK9Jwuh3SMMRz34ogonXeOKQRPgdAqCm997NoJrHO03bXNhWgtQwxDj5MOZLfTLAEMpyFMt78jEty3u5CWBrvadw3Ub3xPcov7t8nTimNUz5Pv5UBUBBb6NXwCkAqgFOyaSuorekQdSP7f2mUklPuiQebCvfcznv2c+9K9FfYtDxvclIufzd4m8xLbk+jNODWC40ONDsioYIKTeMSU9KP6mlg+i8m0t509+HeC3Te3Lsky7vSffE5T/pniScSu5Jwknfb7iWASdLR5b2vtE9EQFQ0JvoVXBqGYC7SOoN6UzkVhii1m/KlfQs16RDELKc1/dj4pie/ZC4N90LI1oGIjgo0XmaITWPbRrFDEZDfsbxnFrKaun+02Nejn3S7kk6JbmNrze9oBRkElxCMlZeS96tGZC7Vt8KJyIACnoDvRJO4VwNcMom9awwhOg36ZLeSDGl93d2PznXVCrnsXuywPSc4+j8vfU4J+snZzeUhdQ4hhnFJ8jxQzuWAK3+k3fxX6m8xyq6J1nGy7in5li5S91Ozj2dOVP5N8OJCICCbq6z4LRmjFMtRl5L6q3tN+mS3n/PIeuaSuW8Zz8mpTwGV7xHO1KekyzZ5SDVIi7pPbiMt6K8V3dPEXBExrZMaY9l86NtzFPY/6DS3rfDiQiAgm6qV8+rp0t60+dlOOXCELrfNIxTQu932FfSCy5qBpMs5z37NjDJSLmelXwpX4bUfI5uZamP1RKO2OKeiOxghHRV7J54n61jnlaV9sCfqgAo6Ha6Gk68KQenUQCstFaTdkkMpy39pv896yU9hhe7pmc/0LOPqTxZyutVco/m78XJPiKiYRjIe2spwEl9P1ARUoU+lJuB4ckq5S3dxWb3tCjjpe5J9qjkvdVKe6zW0h4mgj1GABR0K90RTtxvsmLkFpwWYYghnej1OQ6ht1RK6f19trumZz+GPlPfRzANY+xDsVtiKA3DEH+bYZ7MtR9IK/RdvK9CKvzujc/XXHmP5lOsdU98oASR2Y8SMMtJj3k6dK69ggCnKAAKuo3eCk5DmtTjEh5DSfagWvtNf/shKen97zk0u6bnMMFqGDkwkQYkclAikk5KlrOsh+RQgVQalMhJ9p/i9ZblvT3uic9JlPajSO2bc0+10l7pM5T2jhMABd1Cd4dTMsapAidrZggNp99Mv+l/zyFxSn+fddfEoOLkngxI9OyeZmc0GD2nAF7xMzkxIJfV90QlSFlPa3ZInOAL7kiV93Q44jGXA9e4p+yEsMo9Wdpb2gtOC6W9QwVAQS/XVXDaOjuEBafcnHqhnNcYhvivH5IIuQTSU7iokmuyknsMpmHeR0Ip9pyig5reT9u9n+bJcy7uU5qeiGgCQnQ/MiXH8Ej7Tzq9J93Tw3vTPXEZ8OG86Z7qsfK8e0q+C0p7txEABb1U7wKn7Oq3wzJGngtD/DcM1Qh5KOvNJb3/+rJrmoA0BDCNcw9KgimW9zSQ0h/Xc6lu7kcxpJL/HMZ/D708hiV2T1zek+7pp0v7UFbvKTis+djOL91TLRhBdHxpL3FRiJQfLgAKepnOgFNwBzvhZA3AXcTLh7Ga1MuFIbjfVCvp/f3ti65JJvdKYOL3+vciium9CUw2pGrxcS/LeM4lDsn7ZXrPck8/cn/hnh7Om6W94NZmCtVKexIqtZnKY/+qXNoLx6DvdIoAKOglegc4tY5xkmGIkSY4/e2HYr+JnZIEUoAVByWeQ9U1ce+p78tgkgEJ/bsRtUFqrWR5Tw/OlTNHRFAt3VPny8EIn5QW7dIeUT21x+4p13eyv1/+XOmO5d8J7ikvAAq6XO8EJx0jL8FJhyF+h3y/iSPksqTHsOKS3n/PvuiaJijFEERYeFCl9nTPqfBfpggpOX0RSz9bZd+JKJ3eSJbeGEo/XYSJdk8P71YGI+zSXnRD7aU9axVf+X1XlfYKApzKAqCgS/UKOIX9dsKpNUbOjuk5zCW+MY5v+qt6TdJB/fccEgj9PvOuqZ8BlXdPYqbyYazCKYYg8pDKSQYkiNIAhAxHPBSUpHuSvaeH93OfKnVPPzPsAowywQhyKVCcAFBraS/5bRrhZP84+Y8Ap7oAKOgyvSOccjFyndTjUh4n9f72vTm+6X+/k4P677lM6cmS3n/PvuiaetF3kqCSYQgGE28rQSYF2BJS6b4Ddd1yxgnuPxGJ8p4IR7S4p857M1beuWWfaRGMWKT25nsRwYjFPW8o7bH2RMoBpzYBUNAl+kQ41ZJ6v8b4pv/65XurpPf7jK7pv9+0lBeBlJb5pFuSZb1xHGkc0oG4LHtALpGG1DCwwxjp56dLwMMBCT4fA0WGI36S/W339HD2oNyH80lpz3s7GGGOg3Ll0l76W6wr7aX76R8287NCqwRAQa/Xi+BUmldvLZy4lNcPsfdkhSHYQfF7Tun9qvLeX37fj/R8DiGdl3NPz2c6QwRDiUiEIwZazrU3v3XOJU6Ly4TslLiXpF2YLO89Fm5p6Z4YVOyeOLn3ECEJ5yiMd3r4ynx7CljWdEZ8n1ZpL/S3ji7tFQT31C4ACjpdRy+ZsQpOg+2a1k5dlIOTjJGHEp+Y7FWHIbgHxf2m335Z0uNtstfUZ/pO7KTkDBHjMM49qPTHnfpJ6YSw4zCSy5T+eD896Fa+lvFy3sYDbRkuCyjN455+Ok/ORRfGoMrFypPSnupFlVJ7tdIef16KlJfghNLeeQKgoFP1KjjFgbXtcLJKfWHwawFOMkbOSb1cGOJ/v0NwTFzSm4A0QenvvE1DSZfzJlc1BjfFUCL+roP87abl2snnITU5qeXD01xgUDglojh7RMk9MZQenXwfpzSyghEP50MwgrfL0p4XzswaB1VL7aHvdH8BUNBpels4FWLk40hhjJOMkTOseGYIGYbQ/SYu33FKTw7G/X3arkmX87gfJd0SQynOFBHHPXnviabp80xIaSUPb1He894njordzMP7rHuSzunh5zSei1MayWBEtbTn86m9lgG5eyPl6X7Znw86SAAUdIo+EU7WGCfuPemkngxD5PpNf1WZ7+9vn3VNfV8G0xQxFwNx1W889AP5bjuk+D1v47Lco/NZ98RuqZuhxADKBSOaSnthm5XaS0t7Je3tO5nnh3s6XAAUdLheAaeWefWOgNNvcEx9Man3v9+h2G/ilJ4s6T2ftmt6PmO/aeiHBEx934ffdDlTRPy9wmqxqyEV3RJRLO9J99Rlek8PF91TLRhRmzEiTe3FdJ4s7RG1l/Za+k7J74DxTi8RAAUdqneD05rZIXJwsvpMf/u03/Sc4+Lcb5Jlvr4f6XfhnqJr6vsUTPyaRiIZhpB9p4V8BJgFqc53+UON8h6HI5wjenTedE+PzgX3VAtGeIqlvbjsRtp/aintHdl3Qmnv9QKgoMP0LnBqnVdPD8DlMU5c3pPLsv99puW8CVJxfJPuN3GZ7/e3DxCyXFPfD9Q/+yyYzPIeGXHyGUg5SI3DSIObJoRlGOlYuSzleQaT7EfN7umnizOWc4LPCkY450IwgvfZUtrje4vuqOx3UNp7HwFQ0CG6O5z0jOQtcJLrOOXgxGCSkJri5JNLsvpNPPCWS3q/v0PWNfV9XweT9fv2ClgCSEQUSnthnJAIQhClUXLnHHWdD46p837hnh5+6kf9dLw9DUdYwQie+ohdU2mdp1Jpj9N9Gh5bS3uA030EQEG79Ulw+huWxEgH4AYXZcTI5bRF//WpS+LxTX+fQ+g3RTD1AkhL1zT0aUnPAhNvnx7U+V6SpdhXEqU7H/+G5TO6CKNH54N7ksm9R+fjeCdR0nt0LhuM0KU97lXp0l4n3FQXoJOW+/aW9mpwsn/A/EeA0zECoKBd+gQ4PWf45GaHqMFJJ/V0GMLqN8lAhCzzadfEkMqBiSiOY6oFHkoqRsm9p25O6+nk3qPz1HX5WHn456dy3mOOpK8p7ZmzRVDqqEpwYvH9J9+7ESQY7/QaAVDQZr07nPq+PnXR7zBUxzj9faZJPR2G+H0OIUL+fC5DESac5tcBTFzm4++rxjzJHlMtlUekZonwvE2EDZR7Yhhxcm9yTQymNBjBQMqV9hzRorSnB+Syi5KlPtl38gJs4buRPc+eLO1JnbWEBnScAChok141zukqOMXE3hJOVoxczwzBTirXb3o+7ZIeA0pCid8TUQAWUX4grgWpaV69OanHD2Tllvg8EVTRPT26OO7p4XmMUxqMKJX2eLFCdlG6tJfvO7XPFqGFvtP7C4CCVuvug3CPhJNeml3CyUrq6TCE7DdJIP392xddE49vki6KiBIXlfzGDKUVTordkyzvOUchENF18795vNKjY0flFsEIq7THJT85nVGYnVyV9nKR8uxEsDv6Tq3jnQCn1wuAglbpaDhZ5z0LTs+hPiP5WjjJ/tLf8C+GIWS/SYYins+la7JCEfI10XKsE2/3nV8NKZYOR0j3xGAKpbzwPgYjSmOerNSeuQih7juRXdrT5bq1fScLTs1cAX8uFwAFNesMOI3j6+GkJ33VcLIG4MoYuU7q/T5TGHG/aSrvxZKeBSg9S4QMSMQfqV/+1lSHFJf0vPdJeY9onhFiHkRruSfexkk+GYyQY57kZLAytfdgAKkBubK0J99bE8HKvpN3S7BIOOX6TlpH9Z3gns4RAAU16VVwGuk6OMl59fTYJj0AV8JJJ/XYNf2KEh+/l0B6/j4XfSeGUVLaG/ql5Vz84H0WUkTpwF1d3ns8fHBPE5h8gBW7J46Vy/eLYIQMSKjUnlnaU5FycmmknEt7eluutBe/X3yNvtN7C4CCqnolnFrWc7oCTrkxTgwnTurJMERa4hsXQGIHJYMQSSiCwWQ4pkSZaYrc7H7IRSiRS8MRPHMEQynEyT2X7XwSjJClPZ3Wi39nmKnSXuhbcWrPGaU9CSJjeqPWvlNLaS/8ToDTbQVAQUW9FE43cU4STiH8MAwmnCSQfn/7OEvEM0JJhyIWA3H7ZwTTOCf1XEsvyS1e65Je13XBPS3hFN8/wj+7tPfTOfojxziF7T6k9vxc2pORctl3ykXKvcv3nY6CU9gXcLq1ACgoqyKcKtoCJ3ksx8mvgJM16WsJTjpGrpN63H8KkfLZOXFZT4ciknJe/4yOaRzia09NkCJKxzjl3NMiqcfpvC7GynOlPYYSz1Au//Fce1N5z5sTweYi5bLvxMDSfSei5XgnHYqoCaGI9xEABW1TwT1thdM4GgNxM3Aa53s4Ek5yefY1cNJJPQ5DPH8ntyQB1T/7UMbjEMTQD2k5T4KJHRT3k3KQmst8YdkJIxARxjzND/3Hw5vBiFppLzcg98dHKPFsEbLvlJul3JrKyFH7eKfpex883qkCJ7inawRAQaa2lvZa4aT3MeEUjlvCqTwr+fVw4r8yDMFuKfSaZP+JXZMu58mynuw9eapDalbimMRr3/k48DYTjGgp7UkopaU9P/ea4mwR3sdVclunMpLAIqpPZXRKKKIgwOk6AVDQQlfAiRcK5M9zUxithVNuEO5aOP1/v+XZISw48eDbEIZ4Gg5Ku6b+mYIpOCf1Qw99FVIh/OBj/0m7J99JMPnFv5bSXvJ3/leaLaKl72SGIgSAjhjvFPZF3+ltBEBBifaEIsJuB8GpH2w4DXOY4gw4/b/fIZm6SA/AzcXI//7tw+Bbdky63yTj5KHX1P8KQM0/ipXa810TpMLuYQqj1D1xrFwGI+Js5StKe1ak3C0j5bLvJNdzMvtOKhTR0nfifS04SVmhCFOA060EQEFBRyT2NJysa7TAiT+z4GSthLsHTv/vd0gmfV0DJ5nUY6ekHZRZ0ut/BaDGZc8p/GD9DCfKQyq4jvjPd7Z7kqEILu3F+fbaS3s/qrTHy7frSLkc7xQSesop6b4T0bLvtGYSWPl58lfRZ23fCbpeABREROfBSYciWuFkuaQcnIaBbgsnfm+6Jn5v9ZySH7on6grhCN8l5T3f+QRUvvPUPboJNg+jrPfw9M+Pby7t8Wf/PDz908W+k7UAIY930k6JQWX1nThmLkt7Ulv7TsnPhlDEWwiAgg4b6xS2HQAnDaIwJmqkBZys9ZyugpNO6lnlvaxr6n/nH0eASddMvVsOxHV+2qbc0+SQugWouq4LINKlvVJq789PR/90jv59ePrzWEbKrb4TByIePu07sVNq6TsdNRgXoYj3FwD15bpqZvK1cJIgktsYXHIlXGviVz0I1+o5HQEnndRbTF/UP2MQIgBKBCP0j1oTw4ohNbsnHoDL/SYGVXBQRmlPp/b+PDz9PDz98+jo57HsOwVQGX2nACY13kmGImTfKTcYtxaKaIWTFEIR7ysA6ot15bIZ/HkrnIZxnP+V4TQYcGLHpGeIkHD6f7/nwen5fKYpPaukN/TrwEQkBvp04T3DSM8U0VLa6xSYWvpOP34CVet4JxmKCA6KS33BTenxTtsSe9ZPhVDEewuA+lLdcTXcBZyGOpz+DkMTnH77NK3XCidO5zGYkjFOz2V5j51T0m+SJT0JpuEZf1Rf+X9F6Zxm9+S6hx2MCK6pXNr758dPIYcVfafceCc5z541GLcUikjhlCb2pKzEnv48+bsjFAE43UMAFJTqRnAKKb4MnH6H/HpO1bn1DoSTXjYjuCarpDeME5hkpNx30zYNqZCx5inJu/ive6TBCC/7TdO/Umnv5+GLkXIu58m/pb6TDkXowbi61FcKReifIJb9lv+3mes7AU6fIQDqC7Vmjr1XwmkYeLBuBk7jUFxsMAcnOQh3DZykU7LKe0kYov9NXZQFpvCDlSAVy3nBPQnXpNN68p9V2ns8pvCDjJTLvtM/M5AW4506R386X+w7tQzGjeOh1ociiOzS3tGJPeg+AqC+TGtKe1fAKXFJBpw4Pm7B6XeIcJKuiRcbzE38eiScQoxchyHYRQ090fN3CabFeCcqQ0r9C2OcLDCZfSdHPz/dYraIfx5dU99Jr+8k+04tk8AmpT7epyEUwdqa2FuoAie4p3sJgPoiHQkn65xb4CRdkgWnYSDbOc3lvZjSG8yVcK259U6Dk+43PZ/RNS0mf5Xz7HVxWzf/vyTHy2fHJN1TSOmFQbad+jc5pZ+fbv7LfSh2RpOL+unW9Z1y6zuVJoG1E3v1UASr1nfSqpb2CgKc7icA6ku0NhQRP7LhxK5nsb/e1AAnXjaD3VQCpwCvFE6/89gnCafnsJxTz5r4tZTWWw2npxjbpOHEDoqoPBiXZS086Dui7mf+90iCEQFSRmlP951+fqYS3p/ZMT18DEno8U7yb2kwbmsowjtKQhE8QNcKRYS2G7ksnNB3+h4BUF+gI+bXSw4x4JQd62Sc24KTnPxV95uGMYVTP//7bxgiqIYplfe/5zBN7jqMJpymxQbHbJR8F5y4xCfh1AImKf+I7mmGki7tSTB1j44eP4+prGeU9thFcYT8z8PHWHltnr1CKOLH+82hCAkn3lcKcIJYANSH66w4ub6GCSfDPUmXNM73UIIT96AknH6Hgf4bBupnOP3XT6m85zDSsx/pv36k/82zROSWzMiPc9oBJw5DrIETl/F8l45zkqW9GVRJac/oOz0env786ZLynkzt/QllvhlMIhQxuSXlokQo4mcu8U3bBJxyJT0xjVEpFBGkQhFrEnvL/dQGwOltBUB9sO42ENdaImM5594STjwQl+H0HEfq56mL/usn6DyHCUoMp78cksis52TB6b//niFKfgicWl0Ti92T85Nz4tKekdbL9Z10KELPs8dpvT8Pvy4UoRJ7XLZrWj6DtwUnVU7sBU5vCEUATp8lAOobdTCcWkIROTgtpzXKw2mKlY/0t+/nMVAzdPolnKa/Q3axQWuGiL4fk3FOq+DEST1rXafs/9RX7olLezqxJ9wT/+OyntV3ag1F/Pvj6U/n6N8fP/Wg+P1jGYrQiT1rpogksSdCEXLZ9hqcwk8DOEFEVF6aE3pb3WmsUw1OEkq8/2J+vXFyTH/7fk7wzdMXzU7pd1jC6S/3o4zFBovTF22Fk17bKQCr4b+Ff6R9JxmM8PlAxOPnQT8/fv5nlfXyoYiWmSL+Ca/XJfasmSI6X07sEeUTe6vj5NBHCA7qA3W7sU5hP07llWeJsGYmZ8fECb7/PadtnNr77zku4MTjnayVcEtw6vt+HZw4HEGUAim4KUp7TES2ezIi5cW0XiEUwYNxS6GIlpkiFok9lwlF+DSxZ4ciBJyEWkIRWghFfIcAqA/T3eBUmiWiZfJXjo8/1bIZSUpv/vvbjws4/T6HBZx0nDyZ+LVPXVQznPRS7TIkoSEl4+TOET1+bOc0l/akW+LU3uPnEfpOLaEIPVMEAyk3UwSHIhaJvYxr4v6SDkWEcp9XSDH6TkjsQVoo8X2QjoBT2GbASX62F05jBk6/DKiGZTMknHjy196YKeLZjwmcJjCl6zlJx8TTF4VBuGvhRBQdEtEypSe3+TRGruEUIuRGKILLenpg7j8/frF0Bs8UkUvscSjijxiUuzWx5xWcFr2lHXDSApw+W3BQH6KtcFrsOsr90h1DoEHBaXkvaZx8mOt7i4G4Y9ssEXIaI57CiP89++XM5E8xGPf3OfWf+n7poPp5glcNpWRuPTlDhO455eDEkku1y20Mp+6H6PFI3dMMqlwoYnJPXdJz+vmJ8+7JGcplYu/PHIrIJfaiY2JYpYm9Gpw4scdw0nHyWmIv+dkQioBmwUF9gLbOEjF9bJf2SnCyrs/uqTemKyqNdWKA7Zkl4newXRPDKab0JjDxdEbP32co4+lZyrNw4qZaMktE4UeWk73W4KTGO+mkXimx9/PTZRN7DKdaYu9P14XE3p/OJ6EIRzE+Hst4sb+EODl0hgCoT9aOOHl6TLoxV9pjOLFLGon3IRNOMk4+0riYJaJXs0TwQFxrCqPnMMxuKk5h9FSuif/2/Zg4JtlvCktmMIR66ZYUmHI/mFYJTs4t4PR45HtPOrHHcJKJvZ/OJ4m9sNCgghMn9n5EnPzH23Fy7aCs/tKaOPmhcCoIcHpvAVBvrjvFyUMyz4iTl+BUGojLY53kQFyOlVuzRDz7dAojWdqTs0RIKAUHxSvhylVwGVR6+qLW+LgMRUg4cWKv+yFrElgJJZ3Yi6W9LomTc2JPOik5x56Ok8s59nScfIqF5+PkMrE3Oad6nLw01kn+XPIvUQOcwKCPFQD1xrpTYm8x1knFydlN8XsNp6nfFAfi6rFO1kDc5wwuPRD32Y/JQNy+H5MFB+U/OeZpsdhg6DkV4FSaLUI+ZdktWTNFzKGIrusSKEkHJacxqsXJeQmNloUHf8QEsD9ixoifACUbTnqOPe5FWXCyfhYrFFGDk/0b5z+Ce3p/AVBvqrPhJPdphRODqCVOzqU/PRBXjnXiODk7pilGvhzr9BzqA3HNWSLEmKehHzJpPQNO4Yft079SoYYl5tUrxMk1lHSc3Jpj789Pl8TJSwsP/nmkcXIZKed+UwInL9N4y3FNizn25l6UpdbEnvzZcudJf+PSvoDTJwiAekNdAadcYi+6quVAXI6Ts1MqjXWSK+LqsU6lOPlvP4bZyGUwgp2UBJIe6xTi5OLfYk2noVf/numYJv7ReJs1IayGU/ew4SSmMVrMTK7i5NI1hb+Ga+o6Z04A+9OlcXI91qkWJ0+WyVCJPb1k+57EnhRCERAA9WY6Ik6+FU7yMgynuG+Ek9VrKq2Iy44pFyfXY51+n3N5T8XJ+z4NRHD/ScfJzbFOuTh5/xQ/jFpk0Pn0PdE6OD1+Fv0mGSvXcfLaWCeOk1tjnWSc3BzrtDFOvhZOSOxBa4RxUG+kPXDSg3Fb4bT4jBhGy3FNMrEXVslV7/UgXI6TP+eelBUnf87jnX6HkZ69MQi3j3HyCUYxTq4Te0n/qe9pDF92iKEITuwFkg9LhzSOy3FOMhDBPadGOAXHVBjrJOH009lw4rFO0jlxL0qPdZJw4sRebpYIGScHnKCrBEB9giphstKS7VJyXae4jVbFydck9nScXC6d8RR9J72u01OU+Tixp90Tx8mtQbhDP9AwDPlQBJf2SpKQ0q6Jt62AU20gLjsoGR9/eL+AE4914oG41lgnPRBXz06u4aTj5LGXdDGcCgKcPlMA1Jvoqjg5f74qTj4u4+Q0luHEib1+iP2n3NIZv7NLCuCaHVM/pIm9vh+Tf3pmCDMUYf7jplplXackM63GOXm3CU6+8yacfn46NbYprvNUGogrxzqVBuKm5bwIotxYp8sH4k47QF8mAOoNdMc4uZXY421y5gj5XsbJWxJ7MbmXTgAr4+UpmKR7GsxQxNAP83cZl+6JS3s19yQVynvnwunnsYQTv7fgJMc6WQNxGTLWWCcJoq1wCj/PBXCCe/pcAVA31xWhCP7MCkVIOMnEnp5jrxqKEKk9dkzce2qZADYXirDm2LOmMRr6gcZhTMc7LfpOYuqillVxLTjxINwVcOIUH88SYcHpz6Mz4fSPmiWCB+L+80jh9I/3ySwRvABhaSAuj3Wa3NS6RQfZfWkBTtAaAVA31hGhiE2JveSz5ezkeo49CSMdivhdgMkORegJYFtDEZzWi4m95TRGSShiGGMpb9F3anRPEkz8Pjd9UQOc9BRGJpweyymMrFki/p3HQPFAXGuWCI6Tt8BJD8S1QgstcJIDcbM/K+AEKQFQN9Ur4CTPH0t7tEjsLcp4IrGn+05WYk+GIv57DuYEsC2hiARKRt9Jp/UWkXIGFf+Iw7PsnjSYiCan5B/ZufWsZTNKcLLm16tNYWTNEvGnmxwTw2kxSwSPbRJw0gNxLTgt3JOSxQwNp5x7Wp4s/xHg9B0CoG6orYEIoiWcStdgOCXnEnAKjoji7OQyFMFBidbEXm6OvafRd7KmMdKhiDiNkb3woOw7mZFyvZ6Tf0yQCvFxmj6zHBNRTOrJpdqd3wWnP386E04cKa/BiWeJkFMY5WaJ6HwKJz3WqQqnFaEIFuLk0BoBUDdTFU5FY2X3lvR5dZw8F4qwnNNgwEjOsadDETKx95SJvUIoQs4UMc1SHkGmQxF6MC4DSfadhmFIS3vSOWlZkLLA5B8xDOG7tOfkXDJ90VFw+uePDafaFEa5FXFLcPIHwml13wlwgmYBUO+kA0IRW+LkLYm9I0MRcqaInvtRYuFB+U/3nWikCKfQQxOpPSsYoX/IBaQMMMmZIoKDStdzSqYvUhPBroXTz8Nn4fQvzyDRxaRemF+vNIVRAU5c6sNYJ+iVAqBupCv6TvyZFYqYPluX2DsjFMFrO8m+0zMBU2a80yBc1BDdU0jtEZXdk5SEFIOJKMJJ9ptEiS+shCuc0iFwevhNcPrxbcu132IKo2kHCAoCoG6iTwtFDAMtQhGtfacJTmnfKYVSubRHnDTUA3Jzk7vmFCClXBOX9ES/iZdp58UGrfJeboaIFjj93588nOTkr4lzmuffy8EpuKQ3gBPc03cKgLqBjliy/ehQRNJ3GuxQRG5tJ9l3Gudtcm2nXN+p78fFDOVPAaSm0t4QpzEKpT1Zzmv5saRKJb35vVNlvaPh9OfhkiCEhhOHIjSccjHyxRRGgBN0UwFQL9ZaOOVmigjbDgtFiL6TcErspmSpT4YiRhqzfadkbj2j7/RfKOWNYbzTmtLeON8Lb0uCEUTL6LjVf2LxU1RP/ipLenMYguEkwSTLe3vh9H9/fEzpPWw4JctmzHD66XwdTsa0RjU4xZ8IcILOFQD1Qq2Jk0/7x9drpjGSnzeHIriMp0IR7KBGAa0kFKH6TrzW05q+07OfJpCNy7bXS3vjMCZx8qx7Cj/akL7XT87FLBGipDe/d84t+kyJgzoATv8+lnDiNZ0knFpmJtcgklMYrYETnyP+dCmcpAAnaI8AqBdpbZx8K5zkfvI4DScdipDxcSsUMb1ehiKWfacxDMZt6Ts95xnN//uNjkkvo6FLe6HfNKhYOS9AWJJ2SiyOlhslPe43haSeASdeCXcvnP7vzxJOXM4rwakz4CRBpOfXOxJOYV/ACdopAOqOqoQiwm4KTukxsTcl4cTuafpMwCkTiuABumtDEXKGcgbQf73dd9Lz7Om+0zDkS3shpcf3Lt0Ty/l50C3FwbfdT/o5S6/tlHFN3vtFnym8fywXGNwaiNgKp65zzXBqnfxVwyn8fIATdJIAqBfoyMRe6by1UISGE19ex8etwbgcihhHCqCa+lADDUSLvtMvu6tMaU/Os/fsh+DSxpEWpb1hGEK/aRzHAKrEPWnVIEUkOv9yXafUNTnngnPKlfe6ztGfP2p5drXY4LSek0vg9H9+/HJmiIPgxC5Jb9sz+WtuCiPACTpKANTFOiKxl2zbEYrgzxhkg3JKDCNrMO4wUug7DdQ23qlW2uuHCCYrtTe1k8bEPY1DBFX6QxulPQtSLN1zEgsPuu5BzrukpMeA0g5KLi5YglNp4tcz4GRtiwNxj4NTus9yG+AErREAdaGOSuyt7TvlQhGlwbgaWHKf38QxWX2nyngnVdrr++kaPQckjNQeQ0u7J3ZQRPF9URpSyfZu0Xvikl7XdQFScokMmdTrOhd6Tl3n3wROVIWTVsvkr4ATdIQAqIt0VWKPP9OhiOk8bX0nneLTfaeRIpiG2TXJ8U65efZqqT1rQO7klKb3lnsa+hlOuUadJQkpIjOx55wLQAp9JxUnl0k9CScGE0NqDZzkINx1gYg8nIghZMHJuSqcdCjiaDhBUE4A1B3U+GxtYVyp7yS31QbjMrCsvlN1vFMmUv5fprRnDciN/acZTrNTstwTuybppKpiSIXXPKVR7DWFIIQs6Yk59qbynheuySWu6U8IRHh6dOX1nHIzRLTC6eHzcJLrPFnz60k4hZ/nSDhVBPcE5QRAXaAjSntJT2lH32lM4ESLwbhh27BcRmOYHRaDaRzJ7DuVpjLSpT1rQK4ORgxDxj0N0T2Fnpr88WoRcwUmmdCTDkoOvpWzRWgg/fz44JoknGQQ4uHdreA0pfsiYJzbDqf875z/CHCCSgKgTtbVM0W09J3CfqKMV+w7DWK8kxEp132n0lRGpdKeDkiEYETGPelwRNY56TFOUqKcxwk9fq3dE/ebpu1TUi/2mkTPqfMmnP7M8Pm5C5zcsXBC3wk6WgDUiXpFKCKcJxeKoDi2SQ/GzfadxrTvVF3fqTpbxLK0N01XNIiS3lx2nN2TFScfhoGcc6GfJF+PJSjNn0kwcTlPvrYB5YNzir0mZ45x6jq3gNO/P57+dI7+/Zl6THqxwSvhRIATdHMBUCfp6FCEdV4ditDHTp+VQxHSKVl9Jw5OcN+JI+X9KGLlIwUo9UZAIvSThjEp7Y0cuph7TUMCojF1T0YIwnufQKqjjvq+NyHlxAPReRe2cTmPS3vkKNtzYihNgYhlUu/RObVEu8/C6Z/O0aNL4ZRdz+kkOHUOcILuLQDqFdoQisjxrtZ3kp+19J1CUEKU9thFsYOaAhPDDJcxlPbGkQKUGEgDkZnaG8Y0GDFNVxRhNgyxp1SKj9cgRRSBRBRBpftM5KgcihAlPXZMU0AijZE/urS0183wOQpOpSj50XCSApygVwiAOkFX9Z3k52v7TolTEn2nGIhYlvY4Us6lvX6Ms0XIgbnSRclS3hjOTXP/SZXyxvT9MKjfItdiKkBKAokovjdLezOUJKgeooQXoRTDEF23jJE/RGnvnwChCKd/fybw/POQZbz7wYk3AU7QqwRAHawr+07REY3qPPm+kyzbMZysqYxqpb2RKEBpHCn0mgbhouSAXE75sXuaynpL91Qr761xUryvhBK/l+U86aKSGHmAkQtuSbonTupxMo9j5A/vF5O+/vOYFg+04PTjY+/pbDh5AR3ACbq7AKgDdcVgXLnPYvPYMN5plAm9FEYyHGGV9ji1N4jUXj+W59pjEHIwgt2TnG9PuicrHEEUxziVpCElS3yJkxLlvMXkr6KkJ0MQ0TG5EIaQ5byHV05KBCD+SYIQ0zpN/3SeunkgbglOD+/NWcm3winOvTf/ZoATdGMBUFdpEXbI7FYIRfD7Wt+pON6pFikvlPbCbBGjcEtzWS+8VsEIDSM9315a1hti72lMpzAi2gapACY1vkm7KOmapEuyQhEchnh0rjjGaSr1rYfTH+/NlXABJ+jbBEAdpLMmgc1do6XvNCrwmH0nYyoja7YIXdqLJTsjtUdpMKIfYy+Kk3y61yTdUwLgHMkLYkjJ8IMFppxrYseU6zd13meTenKMU/Laz9DyU7y8857+8X52SQyr6TPACYImAVAH6KV9JwEnef5ypDyW9nTfaZjLfQFSIy0G5PKEsVZpjwEUEn/jmETIn2Li11jWi+5JlveIpvLc2E+vGTwjjeF1TiXHJKPllmuKgMr3m3ipDC7zcVJvMbapAqewXPsKOBUnfgWcoA8SALVTV8BJ75O93KK0p/pOsrQ3xKmMWkt7vQRTz/tMpb3nGJfgkDDq53NLYGn3tEjrCTFIiKYSH6fxhn52SAWVwBTd09I1SUDpfhPPqSeTeo85/DCV8PKTvk6hiC4k9tg9tcApt9gg4AR9sgCoC1WDU9wv33daU9oL57JKe6L8Z5X2cqk9uVChHPP07AXUMu5J9ppaJPtJFqR0os+pB2MOTFNqL++aGFS5ftNj7iU9OjtGLsc47YETD5QFnKBvFQC1Q3v6TuYhR/SdCqW93CzlurTHc+2NRElqj8EmgxE85km7p3E+Hx/Tz9AK30OU96zv7byjcRiLkGLQMbCmA+NLPX0Rg8k5KromLuk9Omf2m0KsXJXz5BgnPXURl/ce7nw4YZwT9CkCoDbqVX2n/P1E6PAt6NJesk24KS7tjWN++faePxsifOSMEb/KPSVBiPA9UhjJ0p7c7r2jvh/F+wykOp/sw9J9pzgR7DxNUME1dZ1bgEj3mx5d6pRyY5wAJwjaJwBqg1453innnuS+Lak9BpYs7fHy7eMcjBjGWKoLK+kOtnvS45n6Mc4aYUXJGU6l/pOUBSlWbiBuhFSEk4RRhJUo64mSnu438bRF3FvKxcj17BC5SV8nAM1wEu8BJwiaBEAdrUU/KbNb5bm8ZrzTltKeXuNJDtTVwQieDDb0msY0wafdE09hxLNGlMp7RPnxTVzmY2lIjcO4nB2CKAGTLOd5n7omdlW8RIbsLXWdSwbf6n5TCEAYST05xqk2I7l0T24jnKZWG+AEfZ4AqJVaU9rTcCqNd2qaZ8841oJTbSLYUmlPByN4MliGEvegwjx6hnt6sktq6DUlv5fxJUuQcp0L2ySUiKYHsCznOUdJOc+LoASX72RJL9dv4lJeeC+SejJGXpu6yIITg8b76cEv4dQ5Z7omDkPwdwacoE8SALVCRw3GXVPaS6Cm3FMKJ3Euq7SngEUjmaW9qew3hBi6nDFClvRq7kl+pz7EydOxTlreu7DdORcclpyNnIMTcrt0S577OvxgF+U8Wcrjz3jgLaf0HvPrXL+JwxC5pJ4egLsVTrrUBzhB3ygA6iRt7TsFiGzoO+nSnjkRrOgnWaU9DkaMlM4YMQooPfu8ewozlg+xh5UTP5iJPPX9EBzP8znMTih9CA7DGFwTUXQX/FqCSZbzLPdklfQ4Qs6TvXIaT/abZBhCJvVkjFwOwO3c58EJgq4SANWoPaW9rdeQfadkuyjtTe/tAbk5YE0R8jioV4554t6UjJXHgbvxu/VhW4QlBy7ifdo/hPcu9MZKkNLqOrc4j4YSuyiZ2tMJPecocUi6pCf7TYtSngpDyKRebYxTgI43pil6IzjBPUFXCYBq0MtLe5S6Jz5va2mvdczTOI7BPelYOaf2eFbzYZwmC5dz+PH983Xld2XJCDmX9HKQGoYx9JQstYBJlvm4dOedW5T0OKX36HzSb7LCEHLC18k9rYuRL4IPG+CkwQM4QZ8oAKqiq6Yy0qm9cC6jtCcf/s1z7RnBiJHimKeae+oZdvM/7iuRuK+cYyqpBCkNJ/1szIEpvo6uiQfdekdJEMIq6en+khWGYDjJufQ4FOHIrZr0FXCCIFsAVEF7xjtJVdNrYwqyltKehNPCKUn3NKYxc+me2B21uCcOSTxntzTQEqph7NMwqu+0/AGci79LDlKsdBBuPEaHIySY2Dmxa2IgcXxcb5clPdlvKoUhSjHyZIyTS8t8Ek5WvBxwgqBJANRWrSjthW2Ge9KzRWjp0p7e1yrtLdwTxVKcjJWzo1rrnmQ4IszjZ9BZb/N+As80sHasQio9lh++LryXYFqU9Ga4dAaM2DXlSnqyrKdnhmhN6rkMnBhCEk4hJLETTgmQACfoAwRAZfSqWcpbBuQSpSDSpb3cdEa5WLlciNByT9x/egoYxbRh+jdeu819liHF+6RQiq/zYHIzTEquKVfSq/WbOKkn13HyjpZJvRmgudkhACcIKguAMnR0aS93OmuW8ulNbbYIBSJV2tPuyQpGJNAS17LcE49tCsBa9evYSsc85SAVS1aWg2IwcWzcOUpCEDXXlCvp5fpNtTAE95eyMfID4KSBAThBnywASqkKJ/WxhlN0OOVz675T7nzyvAFOFoiEo+LlMHLBiNygXHZPfPwg/iXuySjv9eoLO+eo89P5+GE8gYchFGPjy2Uzpr8SSimsymDycy+q5ppyJb0ALjUzxKMAJytGnoPT2uUywvcGnKAvEwC1Rgf1neRnwUFVSnvxmNbSXpt74q+lgxVEVOwvaXXO0TMDKSKiZ0+LlJ7YM7wahjGAy4ISb3eOe0wxnffgQbiNrulHQUqPb6qGIWQ5Twy2zY1xApwgaJ0AKKFXlPaIbLDx8bq0J+9T9qPmDcm2mnvi5J52T08FJV3esyLxrKnPMhKRo2Ecs5BKXKOYLFYOxrWg1M0P+I4hNTsYdkcSXAwnnoFcuqbOxymLGFRysler31RL6nHwoQanzkn4AE4QlBMANesWpT3lnpLzqzLeEe6Jk3tkHC/Le1vlXR5Sci6+Ti2fEY5XUCKyweQcRbDMronLfrmSnhUhXwMnK6mnIaTHOEk4hSVC6B5wApigOwqAatEJpT15bC21JwxSWzBihXuyYEiUlve4/7T8Hvne0cCzRRQglR67fEBqt6STcV03gUL2obi8572rlvRyEfJSv0m7pFKMvAQn/rYWnMLvCDhBXy4Aio6PlLdcJ0CjeOk0GCHvJ3krHJXeVnNPtfKelAxISHXe0bNPt3kXfycLUuNoPxSlU5re58HE5bxH5ydnw1MZERVdUwRVurigc64ahmCXpO9JhiGaB+ASNcFJD8BdvAacoA/V1wNqD5yyhxnuqTggN+Oe4v4NM0bscE+l8p55vwWl7ikPKQnBTj1VJZSIYvjBiQe/7DPpcl7ny65pS0lP9ptkb0nDScbIi3ByESaAEwTZ+mpArQ1FaB09IDfel13ak+5J9qOsbXvck5z8Vd6THP+kY+VS3jmiuc9Uc1JhXFP4O+8bnEkEE5fyZB/KKuc5R1XXlCvpeU/VfpM5C4QIQ6wZ4zT9BoATBFn6WkCtDUVMx8iP86U9ayJYuW+utJdb54nvJ3FKZDgqok3uKSfuP1nfpXOOer4xmiPlRNRT7D3xbEWeZChCJAAoBVI4jmLYgF2OBhMHJHQ5r/PtrqlW0sv1m5y4PxmGkNuPmB1CfrZ4DThBX6CvBVRRG+FkPetlac+6Tst0RjJWrqFlhSVy7iknq7xnydPsgmgacNuRI+o8PfuBOu+oH4g6IqJuOpenOFuEn+PjGogSSEQyTJCPlPvgflKX5Nk5eU7ztZf0HLX1m/S2HJykQzwLTiaYph2yApygd9JXAmpvac9SS2kvcU+l1teozqd6Urw96VPNx2r3JJUr75X0cI5+x6lU18/b4nREeUixk4qzRczHqqcnPy8ZSkTL9J4FJu9oMa6JXzsBqlxJr3P1fpPsIbUm9RhOrTFyIsAJgnL6SkAVtaO0tzyuvG/TZLDiurrPZDkqdk/hGkZ5T4v7Ty2SIQgiKjspKfFs7MdxKo0RBacUzuXjdgkm7jMxmB4u9pa8oybXpEt6tX5TKQyhk3rR+dVj5PxdrRg5fyb/Tj9fpaSnfuPFfzfACXpDfR2grkrt6c+m0+eDEfx5zj3p7do96TJebloj/ppW/0m6Ket7d7NzkiEIIhtS8mmpXdqjACV+yFtgYpcUHNIcN+fXbgbVT+epE/0rXdLzlLqnXL+pJQyRg9OaGLl8DzhBUNRXAerK1J4VjDDPKdxTsi2cx3BVEk7ZEEUMR8h70mOYNIisXpV8vnmKaT49I7mElNSjWz4gLSjxOUtg4r6TdE0JqHzqlGRKj0uEDzdH03OTvQqHlAtDHDXGSb4HnCAo1VcBqqgV7qm1tCddTzhfIRhhuSd9Hp3c420MFhmOkF9NzvrA/afW76PlvSOa3VkOUstZJtIHZSceyhJKnij0mLgXJdN5Xr1/eA5HpKU66ZoYRlzCK45vcmkYwoJTS1KPCHCCoL36GkDtLe0dMp1Rg9a6p2SbCkfo8p6e2khPCMuyghOd6j0RxXFNFqR6ihCSkk6Jz9EKJnZJocTnYzji4af4BbumbnZRVkqPr5Gb2DXnpmRJrxYjJ2qDUwKkNXCqsAdwgj5BXwGovbOUH1ba2+GeRnFuyz3lwhHyvoakxxQdV+57a3lHcXoIfmqGet/8dk73PcQDUi6tIWPlFpTY8fB2Wb5z6n0s2c3jolwKKh2EcOQWEfIt/SaZ1HPye4mSHhFl4XTmGCd9LQh6Z30FoIqqPJTXpPbkflZpT0vDyXJPZp8pvl24JxmO4I91eS8n74j6ce4PzRDqh5Ee5OhJY7Kdaea9o4HimCffza4qB6j5bw1M7Iy8oySdJz8ruSYZhOC1m0oR8kXprjEMMf1ugBMEnaGPB9SVqb3aOk/aPWXvV7k0eS1Z8uNtuRh86qhs8UKD/FybynJj4pSykOJz0FQWZBANPFaHP/fLh24JTLrPJMt9YSyU6DXJUAR/nivp5RzSkWEIorYY+eI14ARBiT4aUGek9lqu1eKe+Pwl9zSdK93O5+dtMhwRrpmBVE2yz6TLeRpSDCVWnCkijoGSD1kZKyfKl/KSHpQq53F0vOaaOgGpUkkv129qDkMQLeBU6jfJ769ZAjhB0FIfDaiiDnZP8rPp9GkworSMu3VfpZ7UYl9aQmoNm+Wzjct8/DoHKaIYH5fX0gN0JZD4vXZLGkyynMdjmtglca+p5JpCSc+VI+R6Ulc9E3kRTgFEgBMEnaWPBdSZwYjStRb7jBmYGe5Jl/Hmw8P9lcp7AWZGLU/2o3J6eBdmk+icC7DLQSqReMuTyz7UQ5lhJF+XwBTHPon+EVHimqYSoTddU0vooSUMkYMTfxfACYLO00cCastM5enHZSeyJVZec0/WnHvWIoWl8p6Ml4vDVonLfDVI5fQzPzC5pKehRFQHk+wzcTlv2ubV+7xrqpX0Sv0mCadwLlXSm14eM8ZJ/k6JACfoy/VxgNq7jEb2sEIwQu8jr2VNacT76t7TdIixDhSl7kl+D13eG9T7nLxzYULX5WdzL6kAKesYrRyUiCgLJtln0uW86KTsXlOur5RbRFC6rKprIsom9SxQnAkngAn6Fn0coNaqpbSXP3Zc7JebrdyaEDY5T8E9WTOZy3svlff0jA5S1uBbVg1SehVcfSxRHkrsXkpgypXzuCxXc025lN5R/Sb+Pocn9aadCr8t4AR9jz4KUHtLe8mu4/J1bSkN6364tKePsdyTPo81MDdX3sudo6bpITm5Ke5DMVBCfNw5AfIxJPZYesYIWdZjKBFRM5iscp7lmuR5WpbCaCnpHQmn1f2maaesACfo2/RRgCqqobRXms5oeawdfMjFynPuie+tFi3n7TnlJqN1zoUv4SiuhNvROG3xfJEUUqxH52gcU1hZko6Kd5FuiYgWYJLJPAYThyK0a+IJXqVrak3jWdDi+7RcFRHCEBB0B30MoM4e83SUe+L9dXLPvLbh4uT2HJS0/AwpWQGclmjPQ0qKgcWwiudIryOdEtHSLU3baJHMk2Ba45pk6c5yR5sj5ESAEwTdQB8BqLODEaXrjQIWpdnP9Qzky1tczp1n3UcLiJ0j8zv7OYHHfaUSpKR+FJgW15olnRLR0i3xPgyWhwKTDEG0uCbtjszAw4YIOX8HHYYgApwg6Ep9BKDWam0woiVWLt5kk3vpNZfhCPmZeW/JPZXPz1MYaTG7apAyD6TY85J9J/ngzbklhlKc/sgnYJLlPEdl11Qbw2TNCrEXTlcn9eT5Iehb9faAOjIYkRyWCUYUpzRanMOesTzXS9KftfafcpFyfvj3NLGHy3w1SOlpjKTkQzOdYy9CicgGky7ldQIoDKMEVk4sGkgpZHJjmxg+WUclYFIbfMv75VwTfy7/8vHp/pn/OAUBThD05oA6orS3dbZy6/hW95Tunynv5fpPtG5+PS1eu6kIKaIwK3n2PAaQiMRChNQGJtlnYvDkxjVJyNSCEC2uKXyPDXBKgAQ4QdApemtAFdXSY8rsdJZ7CtuNc+du2xr8W/y8QXVITbIWHJRi6BDFZ25YiJDqYNJ9plw5zwJQzjXpMuB0b+f0mxavd8IJYIKgVG8LqC2pvVLfppTIs/Yjst1T67HyHFbpLzugd4OsMp8FKSKivvF8RCmUuLcUH+JlMJl9phkaq8MODUEIvqdcSW/6HGEICLqT3hJQR/Sd1gYjWt3TSOVZI8K5jHBEcpL6JiKa+zHk5hnIp728czTQOG8fo0uiCCkiCosNElFYbddcpt24bglKfEwJTOyaZDqvJeygZ4RoLenxPa0t6aXfj5K/8fcBnCDoDL0loLZoT6zc+ly7p9pxuZkjtPaM5/KeiIYJTlVIyZujFFbFa/DfDJSI2sAkXVNpjFLps9UlPaJVcEIYAoJeq7cD1F3d06pwhHVPO4+X8lSHVNw3uQn7fOohqsc0hdeiPNYCplZntNY1TffY1m/iv4ATBN1PbweoLTrCPSX7FtxTrbwn70n2n9bKO6JhnAbB9gFCRN6PNAx1SLEkrDrnQh/MqYenPMapbdItEdEqMOWcUTYi3lDS4/vPlfT4niVQ0982BdjiNeAEQZforQB1Raw85570vto9ZW9Jlfd0hHyL5AzjlrynIqT0uRJpt2Rcm3fjhyy7pWn/fWBq6UNR5njpmohSOFmuKewjfzvACYJuo7cC1Flq7T2VIt8cjjhDreedwDVBuAQprRzsEtckDsu5Jd7vCDDtdk1Eq+BklfSSY4zfbQEngAmCDtXbAOqV7il3Dmuflnn3WmWW/xyZ39W55b45SGk9XH4S2OQhLqA03YpLek8tYOLzbwEXH2u5Jv5p9oxvkt8drgmCXq+3AdRatYx50q9L+9ai5aXjkwDEuOw/6fJfrn/lnT27gy758QM156RMGZs1kPjcllua7s8GD+97N9ck36OkB0H301sA6ujkXss1qu5p1Om+umNqjZBzAIIc7z/Zo3C0o7lUN9IwOhppnqFclfB4sVzv5xdD+4NSuiSiZbkvB6bp/THlPMrss8Y1yb9rSnryu8djjB8KcIKg03R7QB29lMYa92TtV0sE1tJ7VWVKeKzgogqQ4nsOs0PM5+t8/d7kQ1k6peQ9xTi3dEx8+yXwtOxjfT59921wainpJce09Jv4BgoCnCBon24PqCO01T1lAZZPmcftG+LjuRLe9JyLLqoKqXFMHryWqwqfZR6iFpSmexTbK9AJ+x/kmsJn4vfikh7fY2tJT+5Tck3yO6c/kLEtcx0Igrbp1oA6OhiRbF8JjxLkikux70xKOGffaw1SUnIBwk45DEtFKE0fZIHCx+XAxNdes4/pmsJ9nNdvkt9d7FQUwARBx+m2gNq7hLulluSe3rc0c0Tt3OGzhntzxn6O3AKMcr8cpLQ6p06QvYf4oQUlvuZaME37lsGk9+F7YDhp1xQ+p/RYkvsZr9FvgqD30W0BVdVJ7qklHJG7hVL/aS1wp6BEfM9lvnEcq5BaXrv84NQPYwtK/LYEk6Y+E9ECThbkaq6J991S0lu8Bpwg6Ja6JaDOWCV3jXsqHbPcxwDaweZPlvmca4FUVD+O9gOXrFkk4ssclPhvrsfE99jai5Lns+bRC/eScU3y7yklPfW7WAKcIOgc3Q5QW0t7R7onG2bL/UrnNK/T+tUEfWSZj0FVg5S8VnbRQbU5cRr81y0dSs4Jyf23Auwo1yS3nemacteGIOgY3Q5QVV3sntaU95bnqN+sLN0RpUk+WeaLcFpCiu+HH5YJqAwtZidP7qfiluYD1vSi+Bp7XBOf9y4lPevaEAQdq1sB6qhgxJ5xSKtmNa/szBDJf15I6NFINMZBuyONCaTmMyxuXILKvKZxj/J+kr/KBfG98XlKwCmFIPjcNdfE195T0tPv0W+CoPfRrQBVVeZZf8TA3BIcW2curypTuiOaH9JitogSpIg0qPjklHxJvWTG4nYKDkOChu8nV/qzwMSHZt0VRTglrimcI+5/REmPz5UeszgN4ARBN9JtAHV272nLtdY6sa3OTTopwTATUnwd+Zy0XFXtOZpzFTnQTMekTijnsCzXpHtNfL6ca+L7OqPflHxPKcAJgm6l2wCqqp29p7ZEXvu+a86rZfWWpteZ8EMCqfSBq2HFKj1LTSBNH4Rr8tuWBB8fox1WyTXx+XOuSV9T3le89/h+V79JfPecACcIul63ANRR7mnrtZquXwhItCg3jRFL96NKkGJpWE0HjqZjSO9FXERcQ27aAya5fw5M4ZqGa4r7p/eWfodrSnq560MQdL5uAaijVFvvacu5tkCwVeZMESJYYUKK4kbrgTuMLu8S+KTinGpTNtAQrtcIJt5fl/PCdQtgkn+PgNNW15S7PgRB1+jlgFrrXuJx7ddYE45o3ffI1XPZPcW/BUiVIuRjChGt3FgneR/J3w1hiWmfFEx8+J5y3uL+Ty7p5e4BgqDr9HJAVdXIgb3hiCJvKqde5bJm4sh+Uprmi5Ca7mvZk7LvYUwgYl02XqMMpekc8UCr/FeC2ZZynvx7aklP3lRGABME3UMvBdRZvactaz5tuQ5Lz5tHpMIPpBhnQIrcKMIS8d6dfJORHvtktloKUJqOWYKJaOmY+LgcmJL96BrXJM8Zj1ucKvleOQFOEHQf3dtBndj/ISrMZH7ghWW5LglKZCBFREVQWaVF/UjV458WD/OcWxIny4GJ/9bKeXyOI1yT/g4o6UHQd+hlgDrSPe0NR2yJl1vicp1O5E2fRadTglR5jBMfVLmPDJDkfRLZbklewQITH18t5yXnTUFyt5Je7h4gCHqt7uugDjAx6VpOJ9sxQ1bogajBSVGEbhlW+esm73OJtg1g4nPUynnyWncu6eXuA4Kg1+slgDoSFkeW484WuyiiMqSmTelDMzcg175O4eFtwGGtY0r2Fd8nPf8STPL1USW9xfeTApwg6K11OaC2xsqnYyuHrWDVVY5Ku6gWSKX3yR+3P0gtIMXPym6JX+sy4BowyfuFa4IgaKvuW+JrUMk9tZb3tnIqN1N5qQ8V9ylDSqo46DZ7c/L4pVMiaivjpZ/vA5O+F/P+ACcIgoQuBdQe93RXMYisqPly38oAXP7Akjx34fm6Zq0n+fpoMMnXR4JJXnMhwAmCPkpv46Bqs5bvHftkLlC4UdpFSTelB+BO17QfnAnQjedq7mFrQWl6TYvXq8EkNr6Ta8rdCwRB99XbAGqrNk8Ou0E65JCDFFEeVOn56g9Ua48alPj++J6X+13rmsz3KOlB0NfrMkB9UnmPy3Mh+CDgU4MUq+SoVt+PLus1uJI9YJLnOds16euqnasCnCDoffUWDmrLooRbZc0wvlYlSIXrzM9NDaqSJhhmynoFR2KNg9KlvGk/3icFU3LcDjAt7gtwgiCooEsAdXak+6oxuNaaTpaLmva1IaXv13JVOVkhB+s8fE15L3q/IpjERg2m9BzGcUKtJb2jwVS6JwiC3kf3cVAbxz4tTnPR7BFc5ku2NUCK95PSc+81Xd+CVAVK0+vjwLQ4lpbb1/aa9L2rnasCmCDoc3QfQL1AzfyyaCQ/lvHxCqSIliXKrc/UUpCgBqVp/3opb3kudawSXBMEQUfpdEAdPXNEKV5+hWpLtxOVIUW0fDjXel65WSSsB/rdwaSvoa+/EOAEQV+rUwH1iglar5Q0VnpmCQtSRDZ0N09jRBYMKlBSH+wFk/7ssBCEus+Wa0MQ9Fn6qBLfWh5qiGglzkfQSLooDanpPtJekwUqS4MxF1/uvtP36YY1YJo2L/tFa/pM9j2p93BNEASt1OsBtaO8d6QkrLJR8wZITeeyQTVty99DrWSXbs9Die/P+tACk77OHtdkvgecIAjaoNMAdUV574oK4mKOvUZIES1BNW3bfi81KPE9WTusAdPiPJnzHwqm6YCqACYI+h693kGdpCMBuQZSLMtRhc+qIYv8Q7jolIwdzgBT6XjrWta9qJ2bBDhB0HfpFEA1w+HGGYrqjBIZSMmPWTlnVb8HW+aDOuOWpo/OAZP1Xl/Puh+1c5MAJwj6Pt3SQa0dnHuUSqEJczkNBSkiG85HPFprUJr2kR+1OZ6j+kzWNfU9qZ2bBDBB0PfqcECd5Z7OCkiUoNQ0L59qPskH6tYyY/GhXIDS9HEbVFrBVDuPvmbuvtQBTQKcIOi7dUsH1aJXDLHKjmWyEhJ0wAM2c3gJSkTl/tDZYLLuTxzQJIAJgiCigwF1RDDhivJeaTYI7agsF2WCqtR0WqNGKPG9Je8vApN17dw9igOaBDhBEMR6jYN6MYS0FlBqgNR0jQxQD3jG5h72JShZ22oPfMAJgqC76m1LfHtVA5gFKaJlL6w0hdH6e8rci/GEr4HkFmCaDmoS4ARBkNZhgHr3efessIS5rQKqw+4n82Q/G0zmNdb2mqaDmgQwQRCU0/UOagPHzkrwaRfVCimi9KF9xP21Aim37Qwwle4LcIIg6GzdqsT3qvFPUmsgFT4vPJElvFpnLc/Pv5e+b3nAW/tsLedN5ytcbAVvACcIgmo6BFDvXN6zl3G3IcVa83VboFQc9rTBLeX2OQ1M04FNApggCGrVrRzU0VqT5NMqDuBVz9jWS7Q8m3P7tD7Yt4KJCK4JgqB76VpA3dRo5UDGz9MagHaPx90Jpdy+p/aZpgObBDBBELRFH+WgLNfT6qKKc+ltLO/lVHtevxpM03kLF4VrgiDoAu0G1Kv6T7XgwlaVQMXXtaQH+m697p79W8FEdL5rms4FOEEQtF0f5aCI9rkofQxRO4DXPou3PrzfAUzT+QAnCIL26eMAdbTWgqp2niOPbY2jE11TzpvOBTBBEHSMdgHqneLlexJ9fPzVeimYpoObBTBBEHS0rnNQFTYcOUg315/aC6krdASUiK4D03Q+wAmCoOP11iW+LUGJu0Gq9nC/FEzTCZoFMEEQdKY2A+rKh3zTyrb6mAK8juorbdVWKJU+uxJM0zkBJwiCztVtHFR2baWKajM+lBh0JahaHuhbwESEch4EQZ+p2wDqLLWUAc8AVeuDvLbbaWCaTrBKgBMEQVfqbQBVKvNVZxtv7FXlHsA5cG19YO+Zk4+oPgEtek0QBH2CNgHqTiEDVgukiLbNPnHUA3qPWyK6HkzTOQEnCIJeo7dxUC1qcUpHz6vXcp29+74CTNN5AScIgl6ntwJUS5pvTfR8j6vKneuo/VvWkQKYIAj6ZL0VoFq1dnzUVc/jpt4TwARBEEREGwD16v5T65ios2Y7X6PW5/1hUJpOtkmAEwRBd9OtHFTrWKg1kCK6FlSrek+NNDkTTgATBEF31a0ARXQ8pIjOBdWW5/sdwDSdH3CCIOi+uh2g1mjtFEjW8/jKXhXABEEQ1K5bAmrNtEdb5ulLjj/5Wd0KJaIVYJpOvEmAEwRB76JbAmqt9kLqSK0BEgtggiAIWuq2gFo7eSyD4RWgOh1K00U2CWCCIOhddR2gHFUXLTzmMvGBfAastsCItRpK0wU3XgtggiDovbUKUFePgdq6BAdrD6z2gEjqSihN1wOYIAj6DN22xMfaCynWUcBp1SYwEQFOEARBs64F1MYy31GQukIAEwRB0DFaBSjv3AuXSZ/+3hFUm6FEtAtM07UBJwiCPlPXl/h2hiXuAKpdQGIBTBAEQUXdvgeV09WgOgRKRLvBRAQ4QRD0HXoNoA6MnJ/RnzoMRqyDzgcwQRD0TXpbByVVA4oE2OHwyenA6wBMEAR9o14HqIsG7hJdCCUigAmCIOggvdZBXQipU3UwRwAmCIKgVwOK6H0hdQJDACYIgqCo1wOK6L0gBTBBEARdotWAOm2wLj+j7wiqk/gBMEEQBOV1DwcldRdQncwOwAmCIKis+wGKdTWoLuIFwARBENSmTYC6dE4++Tw/4pIv4AOgBEEQtF73dVCW3uw5DzBBEARt13sB6g0EKEEQBB0jv/lAPIgXwm8CQRB0nOCgdgpQgiAIOkebHRTRdz+cvXNf/f0hCILO1i5AEX0fpAAmCIKga7QbUETfASmACYIg6Fod1oO6dGzURQKQIAiCXqdDQxKfAClACYIg6B46PMX3bpACkCAIgu6pU2Lmd4cUoARBEHR/nTYOiiFwF1ABShAEQe+l0wfqSjBcCSsACYIg6L116UwSZ8IKQIIgCPosvWyqoxagMMQAHwiCoO/TrefiA5ggCIK+V4fMJAFBEARBRwuAgiAIgm4pAAqCIAi6pdx4k3FKEARBECQFBwVBEATdUgAUBEEQdEsBUBAEQdAtBUBBEARBtxQABUEQBN1SABQEQRB0S/3/K9tL8O0+s+EAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "mean = 0.5 * np.ones((2,))\n",
    "\n",
    "sigma = np.sqrt(a2 * b2 / (2 * np.e))\n",
    "corr = np.sqrt(0.75)\n",
    "\n",
    "cov1 = sigma**2 * np.eye(2)\n",
    "\n",
    "cov2 = cov1*1\n",
    "cov2[1,0] += np.sqrt(cov2[0,0]) * np.sqrt(cov2[0,0]) * corr\n",
    "cov2[0,1] += np.sqrt(cov2[0,0]) * np.sqrt(cov2[0,0]) * corr\n",
    "\n",
    "h1 = multivariate_normal(mean, cov1).pdf(XXX).reshape((50, 50))\n",
    "h2 = multivariate_normal(mean, cov2).pdf(XXX).reshape((50, 50))\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(6, 6))\n",
    "cs = plt.contourf(x, y, -h1, levels=200, cmap=cmap)\n",
    "ax.set_axis_off()\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"gauss1.PNG\", bbox_inches=\"tight\")\n",
    "plt.show()\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(6, 6))\n",
    "cs = plt.contourf(x, y, -h2, levels=200, cmap=cmap)\n",
    "ax.set_axis_off()\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"gauss2.PNG\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0.00832124, 0.005884  ],\n",
       "       [0.005884  , 0.00832124]])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cov2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "orionb_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/errorbars/b-distribs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from tqdm import tqdm\n",
    "from scipy.special import erf\n",
    "\n",
    "sys.path.insert(0, os.path.join(\"..\", \"..\", \"..\", \"estimators\"))\n",
    "\n",
    "from entropy_estimators import mi\n",
    "\n",
    "plt.rc(\"text\", usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_list = [200, 500, 1_000, 2_000]\n",
    "n_iter = 2_000\n",
    "\n",
    "rho = 0.8\n",
    "mu = np.zeros(2)\n",
    "sigma = np.array([[1, rho], [rho, 1]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gauss_cdf(x, mu, sigma):\n",
    "    return 0.5 * (1 + erf((x-mu)/(np.sqrt(2)*sigma)))\n",
    "\n",
    "def uniform_reparam(x, mus=0., sigmas=1.):\n",
    "    if isinstance(mus, (int, float)):\n",
    "        mus = [mus] * x.shape[1]\n",
    "    if isinstance(sigmas, (int, float)):\n",
    "        sigmas = [sigmas] * x.shape[1]\n",
    "    \n",
    "    y = x.copy()\n",
    "    for k in range(y.shape[1]):\n",
    "        y[:, k] = gauss_cdf(y[:, k], mus[k], sigmas[k])\n",
    "    \n",
    "    return y\n",
    "\n",
    "def exp_invcdf(u, lamda):\n",
    "    # CDF: u = 1 - np.exp(-lamda*x)\n",
    "    return - np.log(1-u) / lamda"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "distrib_dict = {\n",
    "    \"normal\": lambda sz: np.random.multivariate_normal(mu, sigma, size=sz),\n",
    "    \"uniform\": lambda sz: uniform_reparam(np.random.multivariate_normal(mu, sigma, size=sz)),\n",
    "    \"exponential\": lambda sz: exp_invcdf(\n",
    "        uniform_reparam(np.random.multivariate_normal(mu, sigma, size=sz)), 1\n",
    "    ),\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = distrib_dict[\"uniform\"](1_000)\n",
    "np.corrcoef(x.T)\n",
    "\n",
    "plt.scatter(x[:, 0], x[:, 1])\n",
    "plt.show()\n",
    "\n",
    "plt.hist(x[:, 0], bins=\"auto\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "normal\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 2000/2000 [00:01<00:00, 1005.22it/s]\n",
      "100%|██████████| 2000/2000 [00:03<00:00, 526.85it/s]\n",
      "100%|██████████| 2000/2000 [00:07<00:00, 251.99it/s]\n",
      "100%|██████████| 2000/2000 [00:15<00:00, 130.41it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "uniform\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 2000/2000 [00:02<00:00, 996.74it/s] \n",
      "100%|██████████| 2000/2000 [00:03<00:00, 517.37it/s]\n",
      "100%|██████████| 2000/2000 [00:07<00:00, 274.66it/s]\n",
      "100%|██████████| 2000/2000 [00:14<00:00, 137.96it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "exponential\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 2000/2000 [00:02<00:00, 961.14it/s]\n",
      "100%|██████████| 2000/2000 [00:03<00:00, 500.46it/s]\n",
      "100%|██████████| 2000/2000 [00:07<00:00, 274.29it/s]\n",
      "100%|██████████| 2000/2000 [00:14<00:00, 135.66it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "vars_dict = {dist: [] for dist in distrib_dict}\n",
    "for dist in vars_dict:\n",
    "    print(dist)\n",
    "    for n in n_list:\n",
    "\n",
    "        mis = []\n",
    "        for _ in tqdm(range(n_iter)):\n",
    "        \n",
    "            data = distrib_dict[dist](n)\n",
    "            mis.append(\n",
    "                mi(data[:, 0], data[:, 1])\n",
    "            )\n",
    "\n",
    "            # if _ == 0:\n",
    "            #     plt.hist(data[:, 0], bins=\"auto\")\n",
    "            #     plt.show()\n",
    "\n",
    "        vars_dict[dist].append(np.var(mis))\n",
    "    print()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 960x720 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=150)\n",
    "\n",
    "for dist, vars in vars_dict.items():\n",
    "    Nis, sigma2s = np.array(n_list), np.array(vars)\n",
    "    B = np.mean(np.log(sigma2s) - np.log(1/Nis))\n",
    "    B = np.exp(B)\n",
    "\n",
    "    lines = plt.loglog(1/Nis, vars, linestyle=\"none\", marker=\"s\", label=f\"{dist.capitalize()}: $B=$ {B:.2f}\")\n",
    "\n",
    "    linecolor = lines[0].get_color()\n",
    "    plt.loglog(1/Nis, B/Nis, color=linecolor)\n",
    "\n",
    "plt.legend(loc=\"upper left\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sklearn.datasets import make_blobs\n",
    "\n",
    "_, __, centers = make_blobs(n_samples=n, centers=10, n_features=2, random_state=0, return_centers=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "  0%|          | 0/2000 [00:00<?, ?it/s]"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 2000/2000 [00:02<00:00, 951.26it/s]\n",
      "100%|██████████| 2000/2000 [00:03<00:00, 550.59it/s]\n",
      "100%|██████████| 2000/2000 [00:06<00:00, 311.90it/s]\n",
      "100%|██████████| 2000/2000 [00:12<00:00, 158.54it/s]\n"
     ]
    }
   ],
   "source": [
    "memory_vars = []\n",
    "for n in n_list:\n",
    "\n",
    "    memory_mis = []\n",
    "    for k in tqdm(range(n_iter)):\n",
    "        X, y = make_blobs(n_samples=n, centers=centers, n_features=2)\n",
    "\n",
    "        memory_mis.append(\n",
    "            mi(X[:, 0], X[:, 1])\n",
    "        )\n",
    "\n",
    "    memory_vars.append(np.var(memory_mis))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 960x720 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Nis, sigma2s = np.array(n_list), np.array(memory_vars)\n",
    "B = np.mean(np.log(sigma2s) - np.log(1/Nis))\n",
    "B = np.exp(B)\n",
    "\n",
    "plt.figure(dpi=150)\n",
    "\n",
    "lines = plt.loglog(1/Nis, sigma2s, linestyle=\"none\", marker=\"s\", label=f\"Blobs: $B=$ {B:.2f}\")\n",
    "\n",
    "linecolor = lines[0].get_color()\n",
    "plt.loglog(1/Nis, B/Nis, color=linecolor)\n",
    "\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/errorbars/hist.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from tqdm import tqdm\n",
    "\n",
    "sys.path.insert(0, os.path.join(\"..\", \"..\", \"..\", \"estimators\"))\n",
    "\n",
    "from entropy_estimators import mi\n",
    "\n",
    "plt.rc(\"text\", usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_list = [50, 100, 200, 500]\n",
    "n_iter = 10_000 #100_000\n",
    "\n",
    "rho = 0.8\n",
    "mu = np.zeros(2)\n",
    "sigma = np.array([[1, rho], [rho, 1]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "mi_true = - 0.5 * np.log2(1-rho**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "  0%|          | 0/10000 [00:00<?, ?it/s]"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 10000/10000 [00:05<00:00, 1914.17it/s]\n",
      "100%|██████████| 10000/10000 [00:05<00:00, 1688.16it/s]\n",
      "100%|██████████| 10000/10000 [00:08<00:00, 1220.64it/s]\n",
      "100%|██████████| 10000/10000 [00:16<00:00, 603.03it/s]\n"
     ]
    }
   ],
   "source": [
    "mis_list = []\n",
    "for n in n_list:\n",
    "\n",
    "    mis = []\n",
    "    for _ in tqdm(range(n_iter)):\n",
    "    \n",
    "        data = np.random.multivariate_normal(mu, sigma, size=n)\n",
    "        mis.append(\n",
    "            mi(data[:, 0], data[:, 1])\n",
    "        )\n",
    "\n",
    "    mis_list.append(mis)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "means_list = []\n",
    "stds_list = []\n",
    "for mis in mis_list:\n",
    "    means_list.append(\n",
    "        np.mean(mis)\n",
    "    )\n",
    "    stds_list.append(\n",
    "        np.std(mis)\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 960x720 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(2, 2, dpi=150)\n",
    "axs = axs.flatten()\n",
    "\n",
    "rg = [0, 1.5]\n",
    "# rg = [mi_true - 0.75, mi_true + 0.75]\n",
    "\n",
    "for k, n in enumerate(n_list):\n",
    "\n",
    "    axs[k].hist(mis_list[k], color=\"black\", bins=100, density=True, range=rg)\n",
    "    axs[k].axvline(mi_true, color=\"tab:green\", label=\"Ref\")\n",
    "\n",
    "    axs[k].set_title(f\"$N = {n}$\")\n",
    "\n",
    "    if k in [0, 1]:\n",
    "        axs[k].set_xticks([])\n",
    "    if k in [2, 3]:\n",
    "        axs[k].set_xlabel(\"Estimation of mutual information\", labelpad=10)\n",
    "\n",
    "    ymax = axs[k].get_ylim()[1]\n",
    "\n",
    "    if k in [0, 1, 2, 3]:\n",
    "        axs[k].arrow(\n",
    "            means_list[k], 0.4*ymax, stds_list[k], 0.,\n",
    "            head_width=0.1, head_length=0.05,\n",
    "            length_includes_head=True, clip_on=False,\n",
    "            color=\"tab:red\"\n",
    "        )\n",
    "\n",
    "        axs[k].arrow(\n",
    "            means_list[k], 0.4*ymax, -stds_list[k], 0.,\n",
    "            head_width=0.1, head_length=0.05,\n",
    "            length_includes_head=True, clip_on=False,\n",
    "            color=\"tab:red\"\n",
    "        )\n",
    "\n",
    "        axs[k].plot([], [], color=\"tab:red\", label=\"Variance\")\n",
    "\n",
    "    if k in [0]:\n",
    "        axs[k].arrow(\n",
    "            mi_true, 0.8*ymax, means_list[k]-mi_true, 0.,\n",
    "            head_width=0.1, head_length=0.05,\n",
    "            length_includes_head=False, clip_on=False,\n",
    "            color=\"tab:blue\"\n",
    "        )\n",
    "\n",
    "        axs[k].plot([], [], color=\"tab:blue\", label=\"Bias\")\n",
    "\n",
    "    axs[k].set_xlim(rg)\n",
    "\n",
    "    axs[k].legend(\n",
    "        handlelength=1.5\n",
    "    )\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"hist-var.png\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/estimators/digamma.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from scipy.special import digamma\n",
    "\n",
    "plt.rc(\"text\", usetex=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Graph of the digamma function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_samples = 1_000\n",
    "\n",
    "x = np.linspace(0, 10, n_samples)[1:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 960x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(6.4, 0.8*4.8), dpi=150)\n",
    "\n",
    "plt.plot(x, digamma(x), label=\"$\\\\psi(x)$\", color=\"tab:blue\", linewidth=2)\n",
    "plt.plot(x, np.log(x), label=\"$\\\\ln(x)$\", color=\"black\", linestyle=\"dashed\")\n",
    "# plt.plot(x, np.log(x) - 1/(2*x), label=\"$\\\\ln(x)-\\\\frac{1}{2x}$\", color=\"black\", linestyle=\"dashdot\")\n",
    "\n",
    "plt.axhline(0, color=\"black\", linewidth=1)\n",
    "\n",
    "plt.ylim([-4, 4])\n",
    "\n",
    "plt.legend(loc=\"upper left\", fontsize=18)\n",
    "plt.xlabel(\"$x$\", fontsize=18)\n",
    "plt.ylabel(\"$y$\", fontsize=18)\n",
    "plt.xticks(fontsize=18)\n",
    "plt.yticks(fontsize=18)\n",
    "\n",
    "plt.savefig(\"digamma.png\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Comparison between log(N/k) and digamma(N/k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_points = 100\n",
    "Ns = np.logspace(1, 2, n_points)\n",
    "\n",
    "ks = [1, 2, 3, 4, 5]\n",
    "colors = [\"tab:blue\", \"tab:green\", \"tab:red\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 960x720 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=150)\n",
    "\n",
    "for k, color in zip(ks, colors):\n",
    "    plt.plot(Ns, digamma(Ns) - digamma(k), color=color, linestyle=\"solid\", label=f\"$k={k}$\")\n",
    "    plt.plot(Ns, np.log(Ns) - np.log(k), color=color, linestyle=\"dashed\")\n",
    "\n",
    "plt.legend(fontsize=18)\n",
    "plt.xlabel(\"$N$\", fontsize=18)\n",
    "plt.ylabel(\"$f(N/k)$\", fontsize=18)\n",
    "plt.xticks(fontsize=18)\n",
    "plt.yticks(fontsize=18)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_points = 200\n",
    "Ns = np.logspace(1, 4, n_points)\n",
    "\n",
    "ks = [1, 2, 3, 4, 5, 200]\n",
    "colors = [\"tab:blue\", \"tab:green\", \"tab:red\", \"tab:purple\", \"tab:brown\", \"black\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 960x720 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=150)\n",
    "\n",
    "for k, color in zip(ks, colors):\n",
    "    plt.semilogx(Ns, (np.log(Ns) - np.log(k)) - (digamma(Ns) - digamma(k)), color=color, linestyle=\"solid\", label=f\"$k={k}$\", linewidth=2)\n",
    "\n",
    "plt.axhline(0, color=\"black\", linewidth=1)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.legend(bbox_to_anchor=(0.975,0.49), fontsize=14, labelspacing=0.25)\n",
    "plt.xlabel(\"$N$\", fontsize=14, labelpad=10)\n",
    "plt.ylabel(\"Bias of naive estimator\", fontsize=14, labelpad=10)\n",
    "\n",
    "plt.savefig(\"digamma-comp.png\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/example-info-th/2d_lognormal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "from scipy import stats\n",
    "from scipy.stats import lognorm\n",
    "from tqdm import tqdm\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "\n",
    "sys.path.insert(0, os.path.join(\"..\", \"..\", \"..\", \"estimators\"))\n",
    "\n",
    "import entropy_estimators as ee\n",
    "\n",
    "plt.rc(\"text\", usetex=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Multivariate lognormal distribution\n",
    "\n",
    "To compute the PDF of the multivariate lognormal distribution, we start from the change of variables theorem:\n",
    "\n",
    "$$ Y = \\phi(X) $$\n",
    "\n",
    "where $\\phi$ is a regular bijective function. Then\n",
    "\n",
    "$$ \\pi_Y(y) = \\pi_X(\\phi^{-1}(y))\\,|\\det J_{\\phi^{-1}}(y)| $$\n",
    "\n",
    "where $J_{\\phi^{−1}}$ is the Jacobian matrix of the inverse transformation. So for a multivariate lognormal random variable $Y = \\exp(Z)$ where $Z\\sim\\mathcal{N}(\\mu,\\Sigma)$, we have\n",
    "\n",
    "$$ \\phi^{−1}(y) = \\ln(y) $$\n",
    "\n",
    "and so\n",
    "\n",
    "$$ J_{\\psi^{−1}}(y)= \\mathrm{diag}\\left(\\frac{1}{y_1},\\dots,\\frac{1}{y_n}\\right) $$\n",
    "\n",
    "Hence\n",
    "\n",
    "$$ |\\det{J_{\\psi^{−1}}}(y)| = \\prod_{i=1}^n \\frac{1}{y_i} $$\n",
    "\n",
    "So, finally we have\n",
    "\n",
    "$$ \\pi_Y(y) = \\frac{1}{\\sqrt{(2\\pi)^n\\,\\det(\\Sigma)}}\\,\\exp\\left(−\\frac12(\\ln(y)−\\mu)^T \\Sigma^{-1} (\\ln(y)−\\mu)\\right)\\,\\prod_{i=1}^n \\frac{1}{y_i} $$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## description of the approach\n",
    "\n",
    "the goal is to setup a 2D lognormal with \n",
    "* variance corresponding to a factor $\\alpha > 1$\n",
    "* unit mean\n",
    "* correlation coefficient $\\rho = 0.9$ in linear scale."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "alpha = 1.3\n",
    "\n",
    "sigma_prior = np.log(alpha)\n",
    "sigma2_prior = sigma_prior**2\n",
    "mu_prior = - 0.5 * sigma2_prior\n",
    "mu_vect_log = mu_prior * np.ones(2)\n",
    "\n",
    "mu_vect_lin = np.ones(2)\n",
    "\n",
    "rho_lin_prior = 0.9\n",
    "cov_log_prior = np.log(1 + rho_lin_prior * (np.exp(sigma2_prior) - 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0.07125944, 0.0641335 ],\n",
       "       [0.0641335 , 0.07125944]])"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Sigma_log_prior = np.array([\n",
    "    [sigma2_prior, cov_log_prior],\n",
    "    [cov_log_prior, sigma2_prior]\n",
    "])\n",
    "Sigma_lin_prior = np.exp(Sigma_log_prior) - 1\n",
    "Sigma_lin_prior"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0.06883501, 0.06216085],\n",
       "       [0.06216085, 0.06883501]])"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Sigma_log_prior"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "upper_limit_lin = 2.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "a, b = 0.01, 5\n",
    "n_points = 200\n",
    "\n",
    "x, y = np.linspace(a, b, n_points), np.linspace(a, b, n_points)\n",
    "X, Y = np.meshgrid(x, y)\n",
    "Z = np.column_stack((X.flatten(), Y.flatten()))\n",
    "\n",
    "y = np.linspace(0.01, 2*upper_limit_lin, 100*n_points)\n",
    "\n",
    "list_y_test = [0.5, 1., 1.5]\n",
    "colors = [\"tab:blue\", \"tab:orange\", \"tab:red\"]\n",
    "assert len(colors) == len(list_y_test)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "def multivariate_lognormal(Z, mu, sigma):\n",
    "    ans = np.where(\n",
    "        np.all(Z > 0, axis=-1),\n",
    "        stats.multivariate_normal.pdf(np.log(Z), mu, sigma) * np.prod(1/Z, axis=-1),\n",
    "        0.\n",
    "    )\n",
    "    return ans\n",
    "# def multivariate_lognormal(Z, mu, sigma):\n",
    "#     return stats.multivariate_normal.pdf(np.log(Z), mu, sigma) * np.prod(1/Z, axis=-1)\n",
    "\n",
    "pdf = multivariate_lognormal(Z, mu_vect_log, Sigma_log_prior)\n",
    "pdf = pdf.reshape(n_points, n_points)\n",
    "\n",
    "pdf = pdf.reshape(n_points, n_points)\n",
    "pdf /= pdf.sum() * ((b-a) / n_points)**2\n",
    "\n",
    "pdf = np.where(pdf==0., 2.96623521e-065, pdf)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[2.96623521e-065, 1.04643311e-073, 6.94527468e-094, ...,\n",
       "        2.96623521e-065, 2.96623521e-065, 2.96623521e-065],\n",
       "       [1.04643311e-073, 1.56316943e-033, 8.23161557e-033, ...,\n",
       "        2.96623521e-065, 2.96623521e-065, 2.96623521e-065],\n",
       "       [6.94527468e-094, 8.23161557e-033, 4.16335903e-023, ...,\n",
       "        5.81964074e-317, 1.11369709e-317, 2.14477355e-318],\n",
       "       ...,\n",
       "       [2.96623521e-065, 2.96623521e-065, 5.81964074e-317, ...,\n",
       "        3.13920764e-010, 2.92967099e-010, 2.72961872e-010],\n",
       "       [2.96623521e-065, 2.96623521e-065, 1.11369709e-317, ...,\n",
       "        2.92967099e-010, 2.73908866e-010, 2.55666421e-010],\n",
       "       [2.96623521e-065, 2.96623521e-065, 2.14477355e-318, ...,\n",
       "        2.72961872e-010, 2.55666421e-010, 2.39068202e-010]])"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=125)\n",
    "\n",
    "# plt.contourf(X, Y, pdf, origin=\"lower\", levels=10)\n",
    "plt.contour(X, Y, pdf, origin=\"lower\", levels=350)\n",
    "# plt.colorbar()\n",
    "\n",
    "plt.xlim([0., upper_limit_lin])\n",
    "plt.ylim([0., upper_limit_lin])\n",
    "\n",
    "plt.xlabel(\"$\\\\theta$\", fontsize=18)\n",
    "plt.ylabel(\"$y$\", fontsize=18, labelpad=10)\n",
    "plt.tick_params(labelsize=16)\n",
    "\n",
    "w = 0.8\n",
    "for c, y_test in zip(colors, list_y_test):\n",
    "    plt.axhline(y_test, color=c, linewidth=w)\n",
    "\n",
    "plt.gca().yaxis.set_major_formatter(FormatStrFormatter('%.1f'))\n",
    "plt.savefig(\"2d_pdf.png\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "prior (0.9999999999999999, 0.07125944454555277) true entropy=0.067 bits, lognormal formula=0.067 bits\n",
      "0.5 (0.5363721770842707, 0.003677374645867477) true entropy=-2.010 bits, lognormal formula=-2.010 bits\n",
      "1.0 (1.0030180635909345, 0.012859465052552643) true entropy=-1.107 bits, lognormal formula=-1.107 bits\n",
      "1.5 (1.4465266203032543, 0.02674596391931051) true entropy=-0.579 bits, lognormal formula=-0.579 bits\n"
     ]
    }
   ],
   "source": [
    "def compute_pdf(y, y_test):\n",
    "    mu_test = mu_prior  + cov_log_prior / sigma2_prior * (np.log(y_test) -mu_prior)\n",
    "    sigma2_test = sigma2_prior - cov_log_prior**2 / sigma2_prior\n",
    "    rv_test = lognorm(scale=np.exp(mu_test), s=pow(sigma2_test, 0.5))\n",
    "    pdf_test = rv_test.pdf(y)\n",
    "\n",
    "    h_test = 0.5 * np.log2(2 * np.pi * np.e * sigma2_test * np.exp(2 * mu_test))\n",
    "    print(y_test, rv_test.stats(), f\"true entropy={rv_test.entropy() / np.log(2):.3f} bits, lognormal formula={h_test:.3f} bits\")\n",
    "    return pdf_test\n",
    "\n",
    "def compute_pdf_prior(y, mu_prior, sigma2_prior):\n",
    "    rv_prior = lognorm(scale=np.exp(mu_prior), s=pow(sigma2_prior, 0.5))\n",
    "    pdf_prior = rv_prior.pdf(y)\n",
    "\n",
    "    h_prior = 0.5 * np.log2(2 * np.pi * np.e * sigma2_prior * np.exp(2 * mu_prior))\n",
    "    print(\"prior\", rv_prior.stats(), f\"true entropy={rv_prior.entropy() / np.log(2):.3f} bits, lognormal formula={h_prior:.3f} bits\")\n",
    "    return pdf_prior\n",
    "\n",
    "\n",
    "pdf0 = compute_pdf_prior(y, mu_prior, sigma2_prior)\n",
    "list_pdf_y_test = [compute_pdf(y, y_test=y_test) for y_test in list_y_test]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=125)\n",
    "\n",
    "plt.plot(y, pdf0, color=\"black\", linewidth=1, linestyle=\"-.\", label=f\"$\\\\pi(\\\\theta)$\")\n",
    "\n",
    "for c, y_test, pdf_ in zip(colors, list_y_test, list_pdf_y_test):\n",
    "    plt.plot(y, pdf_, color=c, label=f\"$\\\\pi(\\\\theta|y={y_test:.1f})$\")\n",
    "\n",
    "plt.xlim([0., upper_limit_lin])\n",
    "\n",
    "plt.xlabel(\"$\\\\theta$\", fontsize=18)\n",
    "plt.ylabel(\"$\\pi(\\\\theta|y)$\", fontsize=18, labelpad=8)\n",
    "plt.tick_params(labelsize=16)\n",
    "\n",
    "plt.legend(\n",
    "    loc=\"upper right\",\n",
    "    fontsize=14,\n",
    "    handlelength=1.2,\n",
    "    handletextpad=0.4\n",
    ")\n",
    "\n",
    "plt.savefig(\"1d_pdfs.png\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# in a same subplot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib.collections import LineCollection"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x1400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(2, 1, figsize=(5,7), sharex=True, dpi=200)\n",
    "\n",
    "size_axis_label = 20\n",
    "size_tick_params = 18\n",
    "\n",
    "# first plot\n",
    "ax[0].contour(X, Y, pdf, origin=\"lower\", levels=100)\n",
    "\n",
    "w = 2*0.8\n",
    "for c, y_test in zip(colors, list_y_test):\n",
    "    ax[0].axhline(y_test, color=c, linewidth=w)\n",
    "\n",
    "ax[0].set_ylabel(\"$y$\", fontsize=size_axis_label, labelpad=10)\n",
    "\n",
    "# ax[0].yaxis.set_major_formatter(FormatStrFormatter('%.1f'))\n",
    "ax[0].set_xlim([0, upper_limit_lin])\n",
    "ax[0].set_ylim([0, upper_limit_lin])\n",
    "ax[0].set_yticks(list(range(3)))\n",
    "ax[0].tick_params(labelsize=size_tick_params)\n",
    "\n",
    "ax[0].plot([], [], color=plt.colormaps[\"viridis\"](0), label=r\"$\\pi(\\theta,y)$\")\n",
    "ax[0].legend(\n",
    "    loc=\"upper right\",\n",
    "    fontsize=14,\n",
    "    handlelength=1.2,\n",
    "    handletextpad=0.4\n",
    ")\n",
    "\n",
    "# second plot\n",
    "ax[1].plot(y, pdf0, color=\"k\", linewidth=1, linestyle=\"-.\", label=f\"$\\\\pi(\\\\theta)$\")\n",
    "\n",
    "for c, y_test, pdf_ in zip(colors, list_y_test, list_pdf_y_test):\n",
    "    ax[1].plot(y, pdf_, color=c, label=f\"$\\\\pi(\\\\theta|Y={y_test:.1f})$\")\n",
    "\n",
    "\n",
    "ax[0].set_xticks(list(range(3)))\n",
    "ax[0].set_yticks(list(range(3)))\n",
    "\n",
    "ax[1].set_xlabel(\"$\\\\theta$\", fontsize=size_axis_label)\n",
    "ax[1].set_ylabel(\"$\\pi(\\\\theta|Y)$\", fontsize=size_axis_label, labelpad=8)\n",
    "ax[1].tick_params(labelsize=size_tick_params)\n",
    "\n",
    "ax[1].set_ylim([-0., 7.])\n",
    "\n",
    "ax[1].legend(\n",
    "    loc=\"upper right\",\n",
    "    fontsize=14,\n",
    "    handlelength=1.2,\n",
    "    handletextpad=0.4\n",
    ")\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"2d_pdf_and_1d_pdfs.png\", bbox_inches=\"tight\")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Conditional entropy, mutual information and Fano bound"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'0.0671'"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mu_y = mu_prior\n",
    "sigma2_y = sigma2_prior\n",
    "\n",
    "rv_y = lognorm(scale=np.exp(mu_y), s=pow(sigma2_y, 0.5))\n",
    "entropy_y = rv_y.entropy() / np.log(2.)\n",
    "\n",
    "f\"{entropy_y:.4f}\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'-1.0849'"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D = 2\n",
    "mu_joint = mu_vect_log * 1\n",
    "sigma_joint = Sigma_log_prior * 1\n",
    "\n",
    "entropy_joint = 0.5 * np.log2(\n",
    "    (2 * np.pi * np.e)**D\n",
    "    * np.linalg.det(sigma_joint)\n",
    "    * np.exp(2 * np.sum(mu_joint))\n",
    ")\n",
    "\n",
    "f\"{entropy_joint:.4f}\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'-1.152'"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "entropy_conditional = entropy_joint - entropy_y\n",
    "\n",
    "f\"{entropy_conditional:.3f}\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'1.219'"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mi = 2 * entropy_y - entropy_joint\n",
    "f\"{mi:.3f}\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.2190893386500645"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mi = entropy_y - entropy_conditional\n",
    "\n",
    "# f\"{mi:.3f}\"\n",
    "mi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'0.0119'"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fano = 1 / (2 * np.pi * np.e) * np.exp(\n",
    "    2 * np.log(2) * entropy_conditional # entropy_conditional\n",
    ")\n",
    "f\"{fano:.4f}\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Regression: natural estimator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.1425188890911055 2.128267000181995\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "'0.0143'"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mean_theta = 1.\n",
    "\n",
    "MSE_1 = 2 * mean_theta**2 + 2 * Sigma_lin_prior[0,0]\n",
    "MSE_2 = 2 * (Sigma_lin_prior[0,1] + mean_theta**2)\n",
    "\n",
    "print(MSE_1, MSE_2)\n",
    "f\"{MSE_1 - MSE_2:.4f}\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.01499999999999968"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2.143 - 2.128"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Regression: optimal estimator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import stats\n",
    "\n",
    "mu = np.ones(2)\n",
    "sigma = Sigma_lin_prior\n",
    "\n",
    "def sample_multivariate_lognormal(size, mu, sigma):\n",
    "    return np.exp(stats.multivariate_normal(mu, sigma).rvs(size))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "def optimal_estimator(y):\n",
    "    mu_test = mu_prior  + cov_log_prior / sigma2_prior * (np.log(y) -mu_prior)\n",
    "    sigma2_test = sigma2_prior - cov_log_prior**2 / sigma2_prior\n",
    "\n",
    "    return np.exp(mu_test + sigma2_test/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=125)\n",
    "\n",
    "plt.contour(X, Y, pdf, origin=\"lower\", levels=100)\n",
    "plt.plot(\n",
    "    y, y, \"k--\", linewidth=2,\n",
    "    label=\"$\\\\widehat{\\\\theta}= y$\"\n",
    ")\n",
    "plt.plot(\n",
    "    optimal_estimator(y), y, color=\"k\", linewidth=2,\n",
    "    label=\"$\\\\widehat{\\\\theta}= {E}[\\\\theta \\\\vert y]$\"\n",
    ")\n",
    "\n",
    "plt.xlim([0, upper_limit_lin])\n",
    "plt.ylim([0, upper_limit_lin])\n",
    "\n",
    "plt.xlabel(\"$\\\\theta$\", fontsize=18)\n",
    "plt.ylabel(\"$y$\", fontsize=18, labelpad=10)\n",
    "plt.tick_params(labelsize=16)\n",
    "\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "plt.gca().yaxis.set_major_formatter(FormatStrFormatter('%.1f'))\n",
    "\n",
    "plt.legend(fontsize=14)\n",
    "\n",
    "plt.savefig(\"2d_pdf_reg.png\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.013521873207437373"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# mc_estimator_optimal_mse :\n",
    "mu_lognorm = mu_vect_log * 1\n",
    "sigma_lognorm = Sigma_log_prior*1\n",
    "\n",
    "samples = sample_multivariate_lognormal(100_000_000, mu_lognorm, sigma_lognorm)\n",
    "\n",
    "\n",
    "theta = samples[:, 0] *1\n",
    "y = samples[:, 1] *1\n",
    "\n",
    "# theta.mean(), theta.var(), y.mean(), y.var()\n",
    "\n",
    "theta_est = optimal_estimator(y)\n",
    "\n",
    "np.mean((theta - theta_est)**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "11.851851851851844"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(0.0135 - 0.0119) / 0.0135 * 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "samples = sample_multivariate_lognormal(100_000, mu_lognorm, sigma_lognorm)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "y_linspace = np.linspace(0.01, 5.5, 100*n_points)\n",
    "\n",
    "\n",
    "plt.hist(samples[:, 1], density=True, bins=1000)\n",
    "plt.plot(y_linspace, rv_y.pdf(y_linspace), color=\"black\", linewidth=1, linestyle=\"-.\", label=f\"$\\\\pi(\\\\theta)$\")\n",
    "\n",
    "plt.xlim(-0.2, 5.)\n",
    "\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 100/100 [00:13<00:00,  7.55it/s]\n"
     ]
    }
   ],
   "source": [
    "from tqdm import tqdm\n",
    "\n",
    "n_iter = 100\n",
    "\n",
    "eqms = []\n",
    "for _ in tqdm(range(n_iter)):\n",
    "    data = np.random.multivariate_normal(mu, sigma, size=1_000_000)\n",
    "    data = np.exp(data)\n",
    "\n",
    "    theta, y = data[:, 0], data[:, 1]\n",
    "    error = theta - y\n",
    "\n",
    "    eqms.append( np.mean(error**2) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.34782189367349764\n"
     ]
    }
   ],
   "source": [
    "print( np.mean(eqms)**0.5 )\n",
    "# print( np.std(eqms) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_18122/254000411.py:4: RuntimeWarning: invalid value encountered in log\n",
      "  stats.multivariate_normal.pdf(np.log(Z), mu, sigma) * np.prod(1/Z, axis=-1),\n"
     ]
    },
    {
     "ename": "NameError",
     "evalue": "name 'h0' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[63], line 34\u001b[0m\n\u001b[1;32m     31\u001b[0m plt\u001b[38;5;241m.\u001b[39mfigure(dpi\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m125\u001b[39m)\n\u001b[1;32m     33\u001b[0m plt\u001b[38;5;241m.\u001b[39mbar(xticks, H, width\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0.08\u001b[39m)\n\u001b[0;32m---> 34\u001b[0m plt\u001b[38;5;241m.\u001b[39mplot(y, pdf0, color\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mblack\u001b[39m\u001b[38;5;124m\"\u001b[39m, linewidth\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m1\u001b[39m, linestyle\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m-.\u001b[39m\u001b[38;5;124m\"\u001b[39m, label\u001b[38;5;241m=\u001b[39m\u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124m$h(\u001b[39m\u001b[38;5;130;01m\\\\\u001b[39;00m\u001b[38;5;124mtheta) = \u001b[39m\u001b[38;5;132;01m{\u001b[39;00m\u001b[43mh0\u001b[49m\u001b[38;5;132;01m:\u001b[39;00m\u001b[38;5;124m.1f\u001b[39m\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m$ bits\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[1;32m     36\u001b[0m \u001b[38;5;66;03m# plt.plot(y, pdf1, color=\"tab:red\", label=f\"$h(\\\\theta|y=1) = {h1:.1f}$ bits\")\u001b[39;00m\n\u001b[1;32m     37\u001b[0m \u001b[38;5;66;03m# plt.plot(y, pdf2, color=\"tab:green\", label=f\"$h(\\\\theta|y=2) = {h2:.1f}$ bits\")\u001b[39;00m\n\u001b[1;32m     38\u001b[0m \u001b[38;5;66;03m# plt.plot(y, pdf3, color=\"tab:orange\", label=f\"$h(\\\\theta|y=3) = {h3:.1f}$ bits\")\u001b[39;00m\n\u001b[1;32m     40\u001b[0m plt\u001b[38;5;241m.\u001b[39mshow()\n",
      "\u001b[0;31mNameError\u001b[0m: name 'h0' is not defined"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = np.random.multivariate_normal(mu, sigma, size=10_000_000)\n",
    "data = np.exp(data)\n",
    "\n",
    "theta, _y = data[:, 0], data[:, 1]\n",
    "\n",
    "filt = (-0.5 <= theta) & (theta <= 5.5)\n",
    "theta, _y = theta[filt], _y[filt]\n",
    "\n",
    "#\n",
    "\n",
    "y = np.linspace(-0.5, 5.5, 10*n_points)\n",
    "\n",
    "pdf0 = multivariate_lognormal(y[:, np.newaxis], mu[0], sigma[0, 0])\n",
    "\n",
    "pdf1 = multivariate_lognormal(np.column_stack((1*np.ones_like(y), y)), mu, sigma)\n",
    "pdf2 = multivariate_lognormal(np.column_stack((2*np.ones_like(y), y)), mu, sigma)\n",
    "pdf3 = multivariate_lognormal(np.column_stack((3*np.ones_like(y), y)), mu, sigma)\n",
    "\n",
    "pdf1 /= ((y[1]-y[0]) * pdf1.sum())\n",
    "pdf2 /= ((y[1]-y[0]) * pdf2.sum())\n",
    "pdf3 /= ((y[1]-y[0]) * pdf3.sum())\n",
    "\n",
    "#\n",
    "\n",
    "H, xticks = np.histogram(theta, bins=50, density=True)\n",
    "xticks = (xticks[:-1] + xticks[1:])/2\n",
    "H *= filt.mean()\n",
    "\n",
    "#\n",
    "\n",
    "plt.figure(dpi=125)\n",
    "\n",
    "plt.bar(xticks, H, width=0.08)\n",
    "plt.plot(y, pdf0, color=\"black\", linewidth=1, linestyle=\"-.\", label=f\"$h(\\\\theta) = {h0:.1f}$ bits\")\n",
    "\n",
    "# plt.plot(y, pdf1, color=\"tab:red\", label=f\"$h(\\\\theta|y=1) = {h1:.1f}$ bits\")\n",
    "# plt.plot(y, pdf2, color=\"tab:green\", label=f\"$h(\\\\theta|y=2) = {h2:.1f}$ bits\")\n",
    "# plt.plot(y, pdf3, color=\"tab:orange\", label=f\"$h(\\\\theta|y=3) = {h3:.1f}$ bits\")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = np.random.multivariate_normal(mu, sigma, size=10_000_000)\n",
    "data = np.exp(data)\n",
    "\n",
    "theta, _y = data[:, 0], data[:, 1]\n",
    "\n",
    "a = 2\n",
    "offset = 0.05\n",
    "\n",
    "filt = (a-offset <= _y) & (_y <= a+offset)\n",
    "theta, _y = theta[filt], _y[filt]\n",
    "\n",
    "ee.entropy(theta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/example-info-th/2d_normal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy import stats\n",
    "\n",
    "sys.path.insert(0, os.path.join(\"..\", \"..\", \"..\", \"estimators\"))\n",
    "\n",
    "plt.rc(\"text\", usetex=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Multivariate normal distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "a, b = -3, 3\n",
    "n_points = 200\n",
    "\n",
    "x, y = np.linspace(a, b, n_points), np.linspace(a, b, n_points)\n",
    "X, Y = np.meshgrid(x, y)\n",
    "Z = np.column_stack((X.flatten(), Y.flatten()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "mu = np.zeros(2)\n",
    "sigma = np.array([[1., 0.8], [0.8, 1.]])\n",
    "\n",
    "pdf = stats.multivariate_normal.pdf(Z, mu, sigma).reshape(n_points, n_points)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=125)\n",
    "\n",
    "# plt.contourf(X, Y, pdf, origin=\"lower\", levels=10)\n",
    "plt.contour(X, Y, pdf, origin=\"lower\", levels=10)\n",
    "\n",
    "plt.xlabel(\"$x_1$\", fontsize=18)\n",
    "plt.ylabel(\"$x_2$\", fontsize=18)\n",
    "plt.tick_params(labelsize=16)\n",
    "\n",
    "w = 0.8\n",
    "plt.axvline(-1, color=\"tab:red\", linewidth=w)\n",
    "plt.axvline(0, color=\"tab:green\", linewidth=w)\n",
    "plt.axvline(2, color=\"tab:orange\", linewidth=w)\n",
    "\n",
    "# plt.savefig(\"2d_pdf.png\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "pdf0 = stats.multivariate_normal.pdf(y, mu[1], sigma[1, 1])\n",
    "\n",
    "pdf1 = stats.multivariate_normal.pdf(np.column_stack((-1*np.ones_like(y), y)), mu, sigma)\n",
    "pdf2 = stats.multivariate_normal.pdf(np.column_stack((0*np.ones_like(y), y)), mu, sigma)\n",
    "pdf3 = stats.multivariate_normal.pdf(np.column_stack((2*np.ones_like(y), y)), mu, sigma)\n",
    "\n",
    "pdf1 /= ((y[1]-y[0]) * pdf1.sum())\n",
    "pdf2 /= ((y[1]-y[0]) * pdf2.sum())\n",
    "pdf3 /= ((y[1]-y[0]) * pdf3.sum())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "im1, im2, im3 = pdf1.argmax(), pdf2.argmax(), pdf3.argmax()\n",
    "\n",
    "plt.figure(dpi=125)\n",
    "\n",
    "plt.plot(y, pdf1, color=\"tab:red\")\n",
    "plt.plot(y, pdf2, color=\"tab:green\")\n",
    "plt.plot(y, pdf3, color=\"tab:orange\")\n",
    "\n",
    "plt.plot(y, pdf0, color=\"black\", linewidth=1, linestyle=\"-.\")\n",
    "\n",
    "plt.axvline(y[im1], ymax=0.95, linestyle=\"--\", color=\"black\", linewidth=1)\n",
    "plt.axvline(y[im2], ymax=0.95, linestyle=\"--\", color=\"black\", linewidth=1)\n",
    "plt.axvline(y[im3], ymax=0.95, linestyle=\"--\", color=\"black\", linewidth=1)\n",
    "# plt.vlines(y[im1], ymin=0, ymax=pdf1[im1], linestyle=\"--\", color=\"black\", linewidth=1)\n",
    "# plt.vlines(y[im2], ymin=0, ymax=pdf2[im2], linestyle=\"--\", color=\"black\", linewidth=1)\n",
    "# plt.vlines(y[im3], ymin=0, ymax=pdf3[im3], linestyle=\"--\", color=\"black\", linewidth=1)\n",
    "\n",
    "plt.scatter(y[im1], pdf1[im1], color=\"black\", marker=\"s\", zorder=2)\n",
    "plt.scatter(y[im2], pdf2[im2], color=\"black\", marker=\"H\", zorder=2)\n",
    "plt.scatter(y[im3], pdf3[im3], color=\"black\", marker=\"d\", zorder=2)\n",
    "# plt.scatter(y[[im1, im2, im3]], [pdf1[im1], pdf2[im2], pdf3[im3]], color=\"black\", marker=\"d\", zorder=2)\n",
    "\n",
    "plt.xlabel(\"$x_2$\", fontsize=18)\n",
    "plt.ylabel(\"PDF\", fontsize=18)\n",
    "plt.tick_params(labelsize=16)\n",
    "\n",
    "# plt.savefig(\"1d_pdfs.png\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/example-info-th/example_gaussian.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$\n",
    "I(\\text{C II}) \\propto N(C^+) \\frac{\\exp \\left\\{ - \\frac{92}{T} \\right\\}}{1 + \\frac{n_\\text{cr}(C)}{n}}\n",
    "$$\n",
    "\n",
    "In log scale (up to an additive constant):\n",
    "\n",
    "$$\n",
    "\\ln I(\\text{C II}) = \\ln N(C^+) - \\frac{92}{T} - \\ln \\left(1 + \\frac{n_\\text{cr}(C)}{n}\\right) + \\varepsilon\n",
    "$$\n",
    "\n",
    "with $\\varepsilon \\sim \\mathcal{N}(0, \\sigma^2)$ and $n_\\text{cr}(C) = 3 \\times 10^3$ cm-3 the 158 $\\mu$ m transition critical density.\n",
    "\n",
    "Empirically, for high densities $n$ and low $G_0$: \n",
    "$$\n",
    "I(\\text{C II}) \\propto \\frac{G_0}{n}\n",
    "$$\n",
    "\n",
    "part of the carbon exists in atomic and molecular form."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "def log_IC2(log_N, n, T_inv):\n",
    "    return log_N - np.log(1 + ncrC / n) - 92 * T_inv\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "orionb_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/params-constr/main.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import transforms\n",
    "\n",
    "from scipy.stats import multivariate_normal\n",
    "\n",
    "plt.rc(\"text\", usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "rho_1 = 0.5\n",
    "rho_2 = 0.95\n",
    "v_1 = 1.\n",
    "v_2 = 1.\n",
    "\n",
    "mu = np.array([0., 0.])\n",
    "sigma_1 = np.array([[v_1, rho_1], [rho_1, v_2]])\n",
    "sigma_2 = np.array([[v_1, rho_2], [rho_2, v_2]])\n",
    "\n",
    "dist_1 = multivariate_normal(mu, sigma_1)\n",
    "dist_2 = multivariate_normal(mu, sigma_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def h_gauss(sigma):\n",
    "    return 0.5 * sigma.shape[0] * np.log2(2*np.pi*np.e) + 0.5 * np.log2(np.linalg.det(sigma))\n",
    "\n",
    "h_1, h_2 = h_gauss(sigma_1), h_gauss(sigma_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_samples = 200\n",
    "a = 3\n",
    "\n",
    "x, y = np.linspace(-a, a, n_samples), np.linspace(-a, a, n_samples)\n",
    "X, Y = np.meshgrid(x, y)\n",
    "Xf, Yf = X.flatten(), Y.flatten()\n",
    "\n",
    "Zf_1 = dist_1.pdf(np.column_stack((Xf, Yf)))\n",
    "Z_1 = Zf_1.reshape(n_samples, n_samples)\n",
    "\n",
    "Zf_2 = dist_2.pdf(np.column_stack((Xf, Yf)))\n",
    "Z_2 = Zf_2.reshape(n_samples, n_samples)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(4.8, 4.8), dpi=125)\n",
    "\n",
    "plt.contour(X, Y, Z_1)\n",
    "plt.plot([], [], label=f\"$h\\\\left(\\\\left(A_V, G_0\\\\right)\\\\right) = {h_1:.1f}$ bits\")\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "plt.gca().set_aspect('equal')\n",
    "plt.legend(loc=\"upper left\", fontsize=12)\n",
    "\n",
    "# plt.savefig(\"joint_1.png\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(4.8, 4.8), dpi=125)\n",
    "\n",
    "plt.contour(X, Y, Z_2)\n",
    "plt.plot([], [], label=f\"$h\\\\left(\\\\left(A_V, G_0\\\\right)\\,|\\,X\\\\right) = {h_2:.1f}$ bits\")\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "plt.gca().set_aspect('equal')\n",
    "plt.legend(loc=\"upper left\", fontsize=12)\n",
    "\n",
    "# plt.savefig(\"joint_2.png\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pdf = multivariate_normal(mu[0], sigma_1[0, 0]).pdf(x)\n",
    "\n",
    "plt.figure(figsize=(4.8, 0.25*4.8), dpi=125)\n",
    "\n",
    "plt.plot(x, pdf)\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "# plt.savefig(\"marg_1.png\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pdf = multivariate_normal(mu[1], sigma_1[1, 1]).pdf(x)\n",
    "\n",
    "plt.figure(figsize=(4.8, 0.25*4.8), dpi=125)\n",
    "\n",
    "plt.plot(x, pdf)\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "# plt.savefig(\"marg_2.png\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, axs = plt.subplots(\n",
    "    2, 3, dpi=150, figsize=(1.3*6.4, 4.8),\n",
    "    gridspec_kw={'width_ratios': [1, 1, 0.25], 'height_ratios': [0.25, 1]},\n",
    ")\n",
    "\n",
    "labelsize = 14\n",
    "legendsize = 12\n",
    "\n",
    "#\n",
    "\n",
    "plt.sca(axs[1, 0])\n",
    "\n",
    "plt.contour(X, Y, Z_1)\n",
    "plt.plot([], [], label=f\"$h\\\\left(\\\\left(A_V, G_0\\\\right)\\\\right) = {h_1:.1f}$ bits\")\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "plt.xlabel(\"$A_V$\", fontsize=labelsize, labelpad=10)\n",
    "plt.ylabel(\"$G_0$\", fontsize=labelsize, labelpad=10)\n",
    "plt.legend(loc=\"upper left\", fontsize=legendsize)\n",
    "\n",
    "#\n",
    "\n",
    "plt.sca(axs[1, 1])\n",
    "\n",
    "plt.contour(X, Y, Z_2)\n",
    "plt.plot([], [], label=f\"$h\\\\left(\\\\left(A_V, G_0\\\\right)\\,|\\,X\\\\right) = {h_2:.1f}$ bits\")\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "plt.xlabel(\"$A_V$\", fontsize=labelsize, labelpad=10)\n",
    "plt.legend(loc=\"upper left\", fontsize=legendsize)\n",
    "\n",
    "#\n",
    "\n",
    "plt.sca(axs[0, 0])\n",
    "\n",
    "pdfx = multivariate_normal(mu[0], sigma_1[0, 0]).pdf(x)\n",
    "\n",
    "plt.plot(x, pdfx)\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "#\n",
    "\n",
    "plt.sca(axs[0, 1])\n",
    "\n",
    "pdfx = multivariate_normal(mu[0], sigma_1[0, 0]).pdf(x)\n",
    "\n",
    "plt.plot(x, pdfx)\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "#\n",
    "\n",
    "plt.sca(axs[1, 2])\n",
    "\n",
    "pdfy = multivariate_normal(mu[1], sigma_1[1, 1]).pdf(y)\n",
    "\n",
    "plt.plot(pdfy, y)\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "#\n",
    "\n",
    "axs[0, 2].set_visible(False)\n",
    "\n",
    "#\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"constr.png\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

